Higher-twist contributions to neutrino-production of pions

In this paper we estimate the size of twist-3 corrections to the deeply virtual meson production in neutrino interactions due to the chiral odd transversity Generalized Parton Distribution (GPD). We conclude that in contrast to pion electroproduction, in neutrino-induced reactions these corrections are small. This happens due to large contribution of unpolarized GPDs H, E to the leading-twist amplitude in neutrinoproduction. We provide a computational code, which can be used for evaluation of the cross-sections accounting for these twist-3 corrections with various GPD models. Our results are particularly relevant for analyses of the pion and kaon production in the Minerva experiment at FERMILAB.

==> anc/Makefile <==
#  All making is done in "obj" directory, just redirect execution there
#all:
.DEFAULT:
	$(MAKE) -C obj $(MAKEFLAGS) $(MAKECMDGOALS)



# Below is the list of all executable files which are produced, needed for distclean
EXEC_TARGETS=NuDVMP

.PHONY: distclean
distclean:
		rm -f $(EXEC_TARGETS)
		rm -f libraries/* *~ src/*~ headers/*~ *aux *log *bib *out proto* *~
		$(MAKE) -C obj distclean


==> anc/Readme.lyx <==
#LyX 2.0 created this file. For more info see http://www.lyx.org/
\lyxformat 413
\begin_document
\begin_header
\textclass revtex4
\options twocolumn,nofootinbib
\use_default_options false
\maintain_unincluded_children false
\language english
\language_package default
\inputencoding auto
\fontencoding global
\font_roman default
\font_sans default
\font_typewriter default
\font_default_family default
\use_non_tex_fonts false
\font_sc false
\font_osf false
\font_sf_scale 100
\font_tt_scale 100

\graphics default
\default_output_format default
\output_sync 0
\bibtex_command default
\index_command default
\paperfontsize default
\spacing single
\use_hyperref false
\papersize default
\use_geometry false
\use_amsmath 1
\use_esint 1
\use_mhchem 1
\use_mathdots 1
\cite_engine basic
\use_bibtopic false
\use_indices false
\paperorientation portrait
\suppress_date false
\use_refstyle 1
\index Index
\shortcut idx
\color #008000
\end_index
\secnumdepth 3
\tocdepth 3
\paragraph_separation indent
\paragraph_indentation default
\quotes_language english
\papercolumns 1
\papersides 1
\paperpagestyle default
\tracking_changes false
\output_changes false
\html_math_output 0
\html_css_as_file 0
\html_be_strict false
\end_header

\begin_body

\begin_layout Title
Code for evaluation of 
\begin_inset Formula $\nu$
\end_inset

DVMP cross-sections with account of twist-3 effects
\end_layout

\begin_layout Abstract
This package provides a library 
\family typewriter
libDVMP
\family default
 which may be used for evaluation of the νDVMP cross-sections with various
 GPD models taking into account twist-3 effects.
 Below are given short instructions how to compile and use it.
\end_layout

\begin_layout Standard

\series bold
\emph on
Description:
\series default
\emph default
 This package provides a library 
\family typewriter
libDVMP
\family default
 which may be used for evaluation of the νDVMP cross-sections in the framework
 discussed in the main paper.
 To evaluate the components of the differential cross-section, it is necessary
 to call the function (declared in 
\family typewriter
headers/DVMP_XSection.h
\family default
)
\end_layout

\begin_layout Verse

\family typewriter
int dvmp_XSection_dlnx_dt_dQ2_dphi( AbstractGPD fun, double* kins, process
 p, XSection* Sigma).
\end_layout

\begin_layout Standard
The first argument 
\family typewriter
fun
\family default
 corresponds to a GPD function declared in 
\family typewriter
headers/GPDPDF.h
\family default
, the array 
\family typewriter
kins
\family default
 contains kinematic variables ordered as 
\family typewriter
kins[]={y, 
\begin_inset Formula $x_{B}$
\end_inset

, t, Q}
\family default
, where 
\begin_inset Formula $y=p\cdot q/p\cdot k$
\end_inset

, 
\begin_inset Formula $x_{B}$
\end_inset

 is a Bjorken variable, 
\begin_inset Formula $t$
\end_inset

 is the momentum transfer squared, 
\begin_inset Formula $t=∆^{2}$
\end_inset

 , 
\begin_inset Formula $Q=\sqrt{-q^{2}}$
\end_inset

 .
 The structure 
\family typewriter
process p
\family default
 declared in 
\family typewriter
headers/phys.h
\family default
 contains information on particles participating in the process and has
 the following elements: 
\end_layout

\begin_layout Standard
\begin_inset Tabular
<lyxtabular version="3" rows="9" columns="2">
<features tabularvalignment="middle">
<column alignment="left" valignment="top" width="0">
<column alignment="left" valignment="top" width="0">
<row>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\family typewriter
p.projectile
\end_layout

\end_inset
</cell>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout
initial lepton (
\begin_inset Formula $\nu$
\end_inset

 or 
\begin_inset Formula $\bar{\nu}$
\end_inset

)
\end_layout

\end_inset
</cell>
</row>
<row>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\family typewriter
p.target
\end_layout

\end_inset
</cell>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout
target (
\begin_inset Formula $p$
\end_inset

 for proton, 
\end_layout

\end_inset
</cell>
</row>
<row>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\end_layout

\end_inset
</cell>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout
\begin_inset Formula $n$
\end_inset

 for neutron)
\end_layout

\end_inset
</cell>
</row>
<row>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\family typewriter
p.finalMeson
\end_layout

\end_inset
</cell>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout
produced meson from 
\end_layout

\end_inset
</cell>
</row>
<row>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\end_layout

\end_inset
</cell>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout
octet of pseudogoldstones 
\end_layout

\end_inset
</cell>
</row>
<row>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\end_layout

\end_inset
</cell>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout
(
\begin_inset Formula $\pi^{0,\pm}$
\end_inset

,
\begin_inset space ~
\end_inset


\begin_inset Formula $K_{L,S}$
\end_inset

,
\begin_inset space ~
\end_inset


\begin_inset Formula $K^{\pm}$
\end_inset

 or 
\begin_inset Formula $\eta$
\end_inset

)
\end_layout

\end_inset
</cell>
</row>
<row>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\family typewriter
p.finalBaryon
\end_layout

\end_inset
</cell>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout
produced baryon from 
\end_layout

\end_inset
</cell>
</row>
<row>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\end_layout

\end_inset
</cell>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout
lowest octet (
\begin_inset Formula $p,\, n,\,\Lambda,\,\Sigma^{0,\pm}$
\end_inset

)
\end_layout

\end_inset
</cell>
</row>
<row>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\family typewriter
p.finalLepton
\end_layout

\end_inset
</cell>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout
produced lepton (
\begin_inset Formula $\nu$
\end_inset

,
\begin_inset space ~
\end_inset


\begin_inset Formula $\bar{\nu}$
\end_inset

,
\begin_inset space ~
\end_inset


\begin_inset Formula $\mu^{\pm}$
\end_inset

) 
\end_layout

\end_inset
</cell>
</row>
</lyxtabular>

\end_inset


\begin_inset VSpace defskip
\end_inset


\end_layout

\begin_layout Standard
If evaluation was successful, 
\family typewriter
SUCCESS
\family default
 value is returned and elements of 
\family typewriter
Sigma
\family default
 are set to the components of the unintegrated cross-section 
\begin_inset Formula $x_{B}d^{4}\sigma_{k}/dt\, dx_{B}dQ^{2}d\phi$
\end_inset

 according to the following table:
\end_layout

\begin_layout Standard
\begin_inset Tabular
<lyxtabular version="3" rows="8" columns="2">
<features tabularvalignment="middle">
<column alignment="left" valignment="top" width="0">
<column alignment="center" valignment="top" width="0">
<row>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\family typewriter
Sigma.L
\end_layout

\end_inset
</cell>
<cell alignment="center" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout
\begin_inset Formula $\frac{d^{4}\sigma_{L}}{dt\, d\ln x_{B}dQ^{2}d\phi}$
\end_inset


\end_layout

\end_inset
</cell>
</row>
<row>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\family typewriter
Sigma.T
\end_layout

\end_inset
</cell>
<cell alignment="center" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout
\begin_inset Formula $\frac{d^{4}\sigma_{T}}{dt\, d\ln x_{B}dQ^{2}d\phi}$
\end_inset


\end_layout

\end_inset
</cell>
</row>
<row>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\family typewriter
Sigma.LT
\end_layout

\end_inset
</cell>
<cell alignment="center" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout
\begin_inset Formula $\frac{d^{4}\sigma_{LT}}{dt\, d\ln x_{B}dQ^{2}d\phi}$
\end_inset


\end_layout

\end_inset
</cell>
</row>
<row>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\family typewriter
Sigma.TT
\end_layout

\end_inset
</cell>
<cell alignment="center" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout
\begin_inset Formula $\frac{d^{4}\sigma_{TT}}{dt\, d\ln x_{B}dQ^{2}d\phi}$
\end_inset


\end_layout

\end_inset
</cell>
</row>
<row>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\family typewriter
Sigma.LPrimeT
\end_layout

\end_inset
</cell>
<cell alignment="center" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout
\begin_inset Formula $\frac{d^{4}\sigma_{L'T}}{dt\, d\ln x_{B}dQ^{2}d\phi}$
\end_inset


\end_layout

\end_inset
</cell>
</row>
<row>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\family typewriter
Sigma.TPrimeT
\end_layout

\end_inset
</cell>
<cell alignment="center" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout
\begin_inset Formula $\frac{d^{4}\sigma_{T'T}}{dt\, d\ln x_{B}dQ^{2}d\phi}$
\end_inset


\end_layout

\end_inset
</cell>
</row>
<row>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\family typewriter
Sigma.H.c[n]
\end_layout

\end_inset
</cell>
<cell alignment="center" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout
\begin_inset Formula $c_{n}$
\end_inset

-harmonics (
\begin_inset Formula $n=0,\,1,\,2$
\end_inset

)
\end_layout

\end_inset
</cell>
</row>
<row>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\family typewriter
Sigma.H.s[n]
\end_layout

\end_inset
</cell>
<cell alignment="center" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout
\begin_inset Formula $s_{n}$
\end_inset

-harmonics (
\begin_inset Formula $n=1,\,2$
\end_inset

)
\end_layout

\end_inset
</cell>
</row>
</lyxtabular>

\end_inset


\end_layout

\begin_layout Standard
\begin_inset VSpace defskip
\end_inset


\end_layout

\begin_layout Standard
Other possible return values are 
\family typewriter
PROCESS_NOT_FOUND
\family default
 if process is unknown and 
\family typewriter
WRONG_KINEMATICS
\family default
 if the cross-section in unphysical kinematics is called.
 In both cases components of 
\family typewriter
Sigma
\family default
 are undefined.
\end_layout

\begin_layout Standard
The GPD models needed for numerical evaluations are placed in separate library
 files in folder 
\family typewriter
libraries/
\family default
.
 With this package, we provide the Kroll-Goloskokov
\begin_inset space ~
\end_inset


\begin_inset CommandInset citation
LatexCommand cite
key "Goloskokov:2011rd"

\end_inset

 GPD model (file 
\family typewriter
libKrollGoloskokovGPD11.so
\family default
) described in the text of the paper.
\end_layout

\begin_layout Standard

\series bold
\emph on
Prerequisites:
\series default
\emph default
 To compile this code, You need to have 
\family typewriter
C
\family default
 and 
\family typewriter
Fortran 77
\family default
 compilers, 
\family typewriter
make
\family default
 utility and a GNU scientific library (GSL) installed.
 The code was tested with 
\family typewriter
gcc v.
 4.4
\family default
 and 
\family typewriter
4.6
\family default
 and Fortran compiler 
\family typewriter
gfortran
\family default
 on 
\family typewriter
Linux x86-64
\family default
 platform.
\end_layout

\begin_layout Standard

\series bold
\emph on
Compilation:
\series default
\emph default
 To compile the code, You have to run 
\family typewriter
make all
\family default
 in the code main directory.
 This will build the above-mentioned GPD library, the 
\begin_inset Formula $\nu$
\end_inset

DVMP library (
\family typewriter
libDVMP.so
\family default
, 
\family typewriter
libDVMP.a
\family default
) and an example driving application 
\family typewriter
NuDVMP
\family default
 (see source in 
\family typewriter
src/DVMP.c
\family default
) which shows how to load GPDs from corresponding libraries and evaluate
 the cross-section.
 
\end_layout

\begin_layout Standard

\series bold
\emph on
Running:
\series default
\emph default
 After compilation, run from command-line
\end_layout

\begin_layout Standard

\family typewriter
./NuDVMP --NeutrinoType NuMuBar --Target Proton --Lepton MuPlus --Meson PiZero
 --DeltaTr 0.2 --Baryon Neutron --lepton-fraction 0.5 --virtuality 2 --gpd-model
 libraries/libKrollGoloskokovGPD11.so
\family default
 
\end_layout

\begin_layout Standard
or in a brief form
\begin_inset space ~
\end_inset


\begin_inset Foot
status open

\begin_layout Plain Layout
Optionally, instead of particle names, PDG codes of the particles can be
 used; only particles and processes mentioned in the text of the paper are
 supported.
\end_layout

\end_inset


\end_layout

\begin_layout Standard

\family typewriter
./NuDVMP -N NuMuBar -T Proton -L MuPlus -M PiZero -B Neutron -y 0.5 -q 2 -d
 0.2 -g libraries/libKrollGoloskokovGPD11.so 
\end_layout

\begin_layout Standard
This will evaluate the cross-section 
\begin_inset Formula $x_{B}d^{4}σ/dt\, dx_{B}dQ^{2}d\phi$
\end_inset

 for the process
\begin_inset Formula $\bar{\nu}p\to\mu^{+}\pi^{0}n$
\end_inset

 as a function of 
\begin_inset Formula $x_{B}$
\end_inset

 at virtuality 
\begin_inset Formula $Q={\rm 2\, GeV}$
\end_inset

 and 
\begin_inset Formula $y=0.5$
\end_inset

, with 
\begin_inset Formula $\Delta_{\perp}=\mbox{0.2}$
\end_inset

GeV and using Kroll- Goloskokov GPD model.
 Optionally, instead of fixed 
\begin_inset Formula $\Delta_{\perp}$
\end_inset

, one can make evaluations at fixed 
\begin_inset Formula $t$
\end_inset

 with 
\family typewriter
-t
\family default
 option.
 If only leading twist results are needed, evaluations may be done faster
 with option 
\begin_inset Quotes eld
\end_inset


\family typewriter
--use-twist3 no
\family default

\begin_inset Quotes erd
\end_inset

 or 
\begin_inset Quotes eld
\end_inset


\family typewriter
-w n
\family default

\begin_inset Quotes erd
\end_inset

.
 For other possible options, run 
\family typewriter
./NuDVMP --help.
\end_layout

\begin_layout Standard

\series bold
\emph on
Adding new GPD models:
\series default
\emph default
 In order to add a new GPD model, You have to implement a function
\family typewriter
 ExternalGPD(double x, struct GPDKins k)
\family default
, where 
\begin_inset Formula $x$
\end_inset

 is the quark light-cone fraction and 
\family typewriter
struct GPDKins
\family default
 declared in 
\family typewriter
headers/GPDPDF.h
\family default
 keeps all the information on the target kinematics and has the following
 elements: 
\end_layout

\begin_layout Standard
\begin_inset Tabular
<lyxtabular version="3" rows="8" columns="2">
<features tabularvalignment="middle">
<column alignment="left" valignment="top" width="0">
<column alignment="left" valignment="top" width="0">
<row>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\family typewriter
k.xi
\end_layout

\end_inset
</cell>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout
skewness parameter
\begin_inset space ~
\end_inset


\begin_inset Formula $\xi$
\end_inset


\end_layout

\end_inset
</cell>
</row>
<row>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\family typewriter
k.t
\end_layout

\end_inset
</cell>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout
momentum transfer 
\begin_inset Formula $t=\Delta^{2}$
\end_inset


\end_layout

\end_inset
</cell>
</row>
<row>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\family typewriter
k.Q
\end_layout

\end_inset
</cell>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout
Scale at which GPD is taken
\end_layout

\end_inset
</cell>
</row>
<row>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\family typewriter
k.flavour
\end_layout

\end_inset
</cell>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout
GPD flavour
\end_layout

\end_inset
</cell>
</row>
<row>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\family typewriter
k.GPD_type
\end_layout

\end_inset
</cell>
<cell alignment="left" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout
Type of GPD, can be
\end_layout

\end_inset
</cell>
</row>
<row>
<cell alignment="center" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\end_layout

\end_inset
</cell>
<cell alignment="center" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\family typewriter
\size small
GPD_H (
\begin_inset Formula $H$
\end_inset

), GPD_E (
\begin_inset Formula $E$
\end_inset

), GPD_HTilde (
\begin_inset Formula $\tilde{H}$
\end_inset

)
\end_layout

\end_inset
</cell>
</row>
<row>
<cell alignment="center" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\end_layout

\end_inset
</cell>
<cell alignment="center" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\family typewriter
\size small
GPD_ETilde (
\begin_inset Formula $\tilde{E}$
\end_inset

), GPDT_H (
\begin_inset Formula $H_{T}$
\end_inset

), GPDT_E (
\begin_inset Formula $E_{T}$
\end_inset

),
\end_layout

\end_inset
</cell>
</row>
<row>
<cell alignment="center" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\end_layout

\end_inset
</cell>
<cell alignment="center" valignment="top" usebox="none">
\begin_inset Text

\begin_layout Plain Layout

\family typewriter
\size small
GPDT_HTilde (
\begin_inset Formula $\tilde{H}_{T}$
\end_inset

), GPDT_ETilde
\begin_inset space ~
\end_inset

(
\begin_inset Formula $\tilde{E}_{T}$
\end_inset

).
\end_layout

\end_inset
</cell>
</row>
</lyxtabular>

\end_inset


\end_layout

\begin_layout Standard
After successful compilation of the the new GPD model 
\family typewriter
libNewGPD.so
\family default
, it can be used with 
\family typewriter
--gpd-model
\family default
 option discussed above, without recompilation of other parts of the code.
 For more details, please see the header files in 
\family typewriter
headers/
\family default
 directory.
 Each function has a Doxygen-style comments with detailed description.
 Corresponding .c-files are in 
\family typewriter
src/
\family default
 directory.
 
\end_layout

\begin_layout Bibliography
\begin_inset CommandInset bibitem
LatexCommand bibitem
key "Goloskokov:2011rd"

\end_inset

S.
\begin_inset space ~
\end_inset

V.
\begin_inset space ~
\end_inset

Goloskokov and P.
\begin_inset space ~
\end_inset

Kroll, Eur.
\begin_inset space ~
\end_inset

Phys.
\begin_inset space ~
\end_inset

J.
\begin_inset space ~
\end_inset

A 
\series bold
47
\series default
, 112 (2011) [arXiv:1106.4897 [hep-ph]].
\end_layout

\end_body
\end_document


==> anc/headers/BH_XSection.h <==
#ifndef BH_XSECTION_H
#define BH_XSECTION_H
#include "GPDPDF.h"
#include "phys.h"

/** Evaluates the BH part of the differential cross-section \f$ x_B\frac{d\sigma}{dx_B dt dQ^2 d\phi}\f$ [in units \f$ 10^{-40} cm^2/GeV^4 \f$ ]
@param[in] fun GPD function to use (needed for evaluation of formfactors)
@param[in] phi Angle between lepton and hadron scattering planes
@param[in] kins array of kinematic variables
@param[in] p process in question (info on target, products of reaction etc)
@param[out] Harmonics structure with elements \f$ c[n]\f$ which correspond to cosine-harmonics
@return Cross-section \f$ x_B\frac{d\sigma}{dx_B dt dQ^2 d\phi}\f$
*/
double BH_XSection_dlnx_dt_dQ2_dphi(AbstractGPD fun, double phi, double* kins, process p, Harmonics* Hcs);
#endif

==> anc/headers/Convolution.h <==
#ifndef CONVOLUTION_H 
#define CONVOLUTION_H 
#include "GPDPDF.h"
#include <complex.h>

//auxiliary structure, if should convolute with CPlus and CMinus
typedef enum CONV_TYPE{C_MINUS, C_PLUS, C_MINUSPLUS, C_PLUSMINUS} CONV_TYPE;

/**
  Evaluates P.V. of \f$ H(x,\xi,t,Q)/(x-\xi)\f$
  @param[in] fun GPD function with signature AbstractGPD
  @param[in] p structure with GPD kinematics
  @return value of integral
*/
double convolution(AbstractGPD fun, struct GPDKins p);


/** Auxiliary routine, evaluates convolution for a given GPD, normally should never be called by enduser
@param[in] fun function which evaluates GPDs for a given flavour
@param[in] kins array of kinematic variables. Assume the following ordering: {y, xBj, t, Q2}
@param[in] xi skewness
@param[in] flavour flavour of GPD
@param[in] g Type of GPD to use for convolution
@param[in] c Convoluton type, C_MINUS for convolution with \f$c_{-}(x,\xi)\f$, C_PLUS for convolution with \f$c_{+}(x,\xi)\f$
@returns \f$\int dx c_\pm (x,\xi)GPD(x,\xi)\f$
*/

complex amplitude(AbstractGPD fun, struct GPDKins gpd_kins, double xi, int flavour, GPD_TYPE g, CONV_TYPE c);


#endif

==> anc/headers/Convolution_Sudakov.h <==
#ifndef CONVOLUTION_H 
#define CONVOLUTION_H 
#include "GPDPDF.h"
#include <complex.h>
// #include <stdio.h>
// #include <math.h>
// #include <gsl/gsl_integration.h>



// double conv_integrand(double x, void** extra);

/**
  Evaluates PV of H/(x-xi)
*/
double complex convolution(AbstractGPD fun, void** kins);

#endif

==> anc/headers/DVMP_Amplitude.h <==
#ifndef DVMP_AMPLITUDE
#define DVMP_AMPLITUDE
#include <complex.h>


#include "GPDPDF.h"
#include "phys.h"


//this type will be used below
struct etaFactors{double VPlus[3], VMinus[3], APlus[3], AMinus[3]; } etaFactors;

#ifdef __cplusplus
extern "C" {
#endif
/** Evaluates the "square" of DVMP amplitude for a given process (matrix \f$ \sigma_{ij}\f$)
@param[in] fun function which evaluates GPDs for a given flavour
@param[in] kins array of kinematic variables. Assume the following ordering: {\f$ y, x_B, t, Q^2, \f$ use_tw3}
@param[in] proc processType
@param[out] sigma \f$ 3\times 3 \f$ matrix \f$ \sigma_{ij} \f$
@return SUCCESS or PROCESS_NOT_FOUND
*/
int sigma_matrix(AbstractGPD fun, double* kins, process p, complex* sigma);

/** Evaluates helicity amplitude matrix for a given GPD parametrization
 * \brief Helicity amplitude matrix
 * @param[in] fun GPD parametrization to use
 * @param[in] gpd_kins kinematics to use for GPD
 * @param[in] xi skewness value
 * @param[out] amp amplitudes matrix of dimension \f$ 3\times 2 \times 2 \f$, helicities ordered as initial photon-initial baryon-final baryon; -0+ for photon and -+ for baryon
 * @return SUCCESS or PROCESS_NOT_FOUND
 */
int HelicityAmplitude(AbstractGPD fun, struct GPDKins gpd_kins, process p, complex* amp);

///auxiliay function, evaluates the flavour factor \f$ \eta_{\pm}^q \f$
int flavourFactor(process p, struct etaFactors* res);

#ifdef __cplusplus
}
#endif

#endif

==> anc/headers/DVMP_XSection.h <==
#ifndef DVMP_XSECTION
#define DVMP_XSECTION


#include "GPDPDF.h"
#include "DVMP_Amplitude.h"
#include "Spectrum.h"



/** Evaluates the differential cross-section \f$ x_B\frac{d\sigma}{dx_B dt dQ^2}\f$ [in units \f$ 10^{-40} cm^2/GeV^4 \f$ ] of the process \f$ \nu/\bar{\nu}+ N\to l+M+N\f$
@param[in] fun function which evaluates GPDs for a given flavour
@param[in] kins array of kinematic variables. Assume the following ordering: {y, xBj, t, Q2, use_tw3}
@param[in] proc processType
@param[out] Sigma Structure with components of cross-section
@return SUCCESS | PROCESS_NOT_FOUND | WRONG_KINEMATICS
*/
int dvmp_XSection_dlnx_dt_dQ2(AbstractGPD fun, double* kins, process p, XSection* Sigma);

/** Evaluates the <i>t</i>-integrated double differential cross-section \f$ x_B\frac{d\sigma}{dx_B dQ^2}\f$ [in units \f$ 10^{-40} cm^2/GeV^2 \f$ ] of the process \f$ \nu/\bar{\nu}+ N\to l+M+N\f$
@param[in] fun function which evaluates GPDs for a given flavour
@param[in] kins array of kinematic variables. Assume the following ordering: {y, xBj, 0, Q2, use_tw3}
@param[in] proc processType
@param[out] Sigma Structure with components of cross-section
@return SUCCESS | PROCESS_NOT_FOUND | WRONG_KINEMATICS
*/
int dvmp_XSection_dlnx_dQ2(AbstractGPD fun, double* kins, process p, XSection* Sigma);

/** Evaluates the differential cross-section \f$ \frac{d\sigma}{dt}\f$ [in units  \f$ nb/GeV^4 \f$] of the process \f$ W^{\pm}/Z+N\to M+N\f$
@param[in] fun function which evaluates GPDs for a given flavour
@param[in] kins array of kinematic variables. Assume the following ordering: {y, xBj, t, Q2, use_tw3}
@param[in] proc processType
@return Cross-section \f$ x_B\frac{d\sigma}{dx_B dt dQ^2}\f$
*/
double dvmp_XSection_dt(AbstractGPD fun, double* kins, process p);

/** Evaluates the differential cross-section \f$ x_B\frac{d\sigma}{dx_B dt dQ^2 d\phi}\f$ [in units \f$ 10^{-40} cm^2/GeV^4 \f$ ] of the process \f$ \nu/\bar{\nu}+ N\to l+M+N\f$. 
@param[in] fun function which evaluates GPDs for a given flavour
@param[in] kins array of kinematic variables. Assume the following ordering: {y, xBj, t, Q2, use_tw3}
@param[in] proc processType
@param[out] Sigma Structure with components of cross-section
@return SUCCESS | PROCESS_NOT_FOUND | WRONG_KINEMATICS
*/
int dvmp_XSection_dlnx_dt_dQ2_dphi(AbstractGPD fun, double* kins, process p, XSection* Sigma);


/** Evaluates the spectrum averaged differential cross-section \f$ x_B\frac{d\sigma}{dx_B dt dQ^2 d\phi}\f$ [in units \f$ 10^{-40} cm^2/GeV^4 \f$ ] of the process \f$ \nu/\bar{\nu}+ N\to l+M+N\f$. 
 * Note that in pure DVMP the cross-section doesn't depend on angle, so we just divide phi-integrated cross-section by \f$ 2\pi \f$.
@param[in] fun function which evaluates GPDs for a given flavour
@param[in] funSpec function which evaluates normalized to unity spectrum
@param[in] kins array of kinematic variables. Assume the following ordering: {*, xBj, t, Q2, use_tw3} [first argument is ignored]
@param[in] proc processType
@param[out] Sigma Structure with components of cross-section
@return SUCCESS | PROCESS_NOT_FOUND | WRONG_KINEMATICS
*/
int dvmp_XSection_Ave_dlnx_dt_dQ2_dphi(AbstractGPD fun, SpectrumFunction funSpec, double* kins, process p, XSection* Sigma);


/** Evaluates the \f$ t\f$-integrated differential cross-section \f$ x_B\frac{d\sigma}{dx_B dQ^2 d\phi}\f$ [in units \f$ 10^{-40} cm^2/GeV^4 \f$ ] of the process \f$ \nu/\bar{\nu}+ N\to l+M+N\f$. 
 * Note that in the leading twist DVMP the cross-section doesn't depend on angle, so we just multiply phi-integrated cross-section by \f$ 2\pi \f$.
@param[in] fun function which evaluates GPDs for a given flavour
@param[in] kins array of kinematic variables. Assume the following ordering: {y, xBj, t, Q2, use_tw3}
@param[in] proc processType
@param[out] Sigma Structure with components of cross-section
@return SUCCESS | PROCESS_NOT_FOUND | WRONG_KINEMATICS
*/
int dvmp_XSection_dlnx_dQ2_dphi(AbstractGPD fun, double* kins, process p, XSection* Sigma);



#endif

==> anc/headers/Formfactor.h <==
#ifndef FORMFACTOR_H
#define FORMFACTOR_H

#include "GPDPDF.h"
/**
  Evaluates a formfactor \f$ F(t)=\int dx H(x,\xi=0,t,Q=4\,GeV^2)  \f$ for a given GPD and given flavour. (Note that for any reasonable parametrization the zeroth moment doesn't depend on \f$ \xi \f$ due to polynomiality and does not depend on scale due to current conservation. Note that for transversity GPDs the latter statement might be not valid, however study of the anapole formfactors is beyond the scope of present paper)
  @param[in] fun GPD function to use
  @param[in] t momentum transfer squared
  @param[in] g GPD type to use
  @param[in] f flavour fow which FF is evaluated
  @param[in] extra extra parameters to pass to GPD
  @return Formfactor value
*/
double Formfactor(AbstractGPD fun, double t, GPD_TYPE g, int f, void* extra);
#endif


==> anc/headers/GPDPDF.h <==
#ifndef GPDPDF_H
#define GPDPDF_H


//pdf type
typedef enum PDF_TYPE{PDF_UNPOLARIZED=0x10, PDF_POLARIZED=0x20, PDF_PSEUDO_E=0x40, PDF_PSEUDO_ETilde=0x80, PDFT_UNPOLARIZED=0x100, PDFT_POLARIZED=0x200, PDFT_PSEUDO_E=0x400, PDFT_PSEUDO_ETilde=0x800} PDF_Type;
typedef enum GPD_TYPE{GPD_H=0x10, GPD_HTilde=0x20, GPD_E=0x40, GPD_ETilde=0x80, GPDT_H=0x100, GPDT_HTilde=0x200, GPDT_E=0x400, GPDT_ETilde=0x800} GPD_TYPE;

//PDF data structure
typedef struct PDFKins{double Q; int flavour; PDF_Type PDF_type; void* extra;} PDFKins;

//GPD data structure
typedef struct GPDKins{double xi, t, Q; int flavour; PDF_Type GPD_type; int use_tw3; void* extra;} GPDKins;



/**
   Defines PDF as a function of (x, PDFKins). For flavour=(0,6), valence quark PDF is evaluated. For flavour=(-1..-6), sea quark PDF is evaluated
  @param[in] beta light-cone fraction
  @param[in] p  structure with PDF Kinematics
  @return PDF value
*/
typedef double (*AbstractPDF)(double beta, struct PDFKins p);


/**
  Defines GPD as a function of (x, PDFKins). For flavour=(0,6), valence quark PDF is evaluated. For flavour=(-1..-6), sea quark PDF is evaluated
  @param[in] beta light-cone fraction
  @param[in] p  structure with GPD Kinematics
  @return GPD value
*/
typedef double (*AbstractGPD)(double beta, struct GPDKins p);




#endif

==> anc/headers/GPDs/KrollGoloskokovGPD.h <==
#ifndef KROLL_GOLOSKOKOV_H
#define KROLL_GOLOSKOKOV_H
#include "GPDPDF.h"
#include "PDF.h"





#ifdef USE_PLUGINS
//this is universal name which will be used if plugin is defined
double ExternalGPD(double x, struct GPDKins p);
#endif


/**
   Defines GPD as a function of (x, GPDKins). Should correspond to AbstractGPD defined in "GPDPDF.h"
   @param[in] x light-cone fraction
   @param[in] p structure with process amplitude (xi, t, Q, flavour etc)
*/
double KrollGoloskokovGPD(double x, struct GPDKins p);


#endif

==> anc/headers/GPDs/PDF.h <==
#ifndef PDF_H
#define PDF_H
#include <stdio.h>
#include <stdlib.h>

#include "GPDPDF.h"



#ifdef __cplusplus
extern "C" {
#endif
 double ct10pdf_ (int* Iptn, double* xBj, double* Q);
 void setct10_(int* pset);
#ifdef __cplusplus
};
#endif


/**
  Evaluates PDFs. Should match AbstractPDF
 @param[in] x light-cone fraction
 @param[in] p structure with extra PDF parameters (Q, flavours etc.)
*/
double pdf(double x, struct PDFKins p);


/** Evaluates PDFs. Same as "pdf", but "+" components contain only valent quark (NOT q=qVal+qSea as in case of PDF)
 @param[in] x light-cone fraction
 @param[in] p structure with extra PDF parameters (Q, flavours etc.)
*/
double pdf_seaVal(double x, struct PDFKins p);
#endif

==> anc/headers/GPDs/Skew_Radyushkin.h <==
#include "GPDPDF.h"



/**
 Generate skewedness according to Radyushkin's receipt. But this is not final GPD !!!
 @param[in] f PDF for which should generate
 @param[in] p PDFKins data structure
 @param[in] n parameter "n" which determines power of \f$(1-|\beta|)\f$
*/
double h_radyushkin(AbstractPDF f, double x, struct GPDKins p, int n);


==> anc/headers/GPDs/ZeroSkewnessGPD.h <==
#ifndef ZERO_SKEWNESS_H
#define ZERO_SKEWNESS_H

#include "GPDPDF.h"
#include "PDF.h"


#ifdef USE_PLUGINS
//this is universal name which will be used if plugin is defined
 double ExternalGPD(double x, struct GPDKins p);
#endif


/**
   Defines Zero skewness GPD as a function of (x, GPDKins). Should correspond to AbstractGPD defined in "GPDPDF.h"
   @param[in] x light-cone fraction
   @param[in] p structure with process amplitude (xi, t, Q, flavour etc)
*/
double ZeroSkewnessGPD(double X, struct GPDKins p);
#endif

==> anc/headers/GPDs/pdf_pol.h <==
#ifndef PDF_POL_H
#define PDF_POL_H

#define EPS_BETR 1.0e-8
/* http://durpdg.dur.ac.uk/hepdata/gpd.html
 * C package for fast LO evolution of
generalized parton distribution in x space

Reference: A.V. Vinnikov, hep-ph/0604248

Includes routines to generate model GPDs and example calling routines

Instructions for running the code are given in README

All the code is available as a compressed tarball in gpd-evol.tgz

For more information, contact M Diehl at: markus.diehl@desy.de 




// The program calculates GPD H at Q^2 = 4 GeV^2 
// at given x, xi and t for the following partons:
// i_part = 0 : gluons
// i_part = 1 : u-quarks
// i_part = 2 : d-quarks
// i_part = 3 : s-quarks

// double distribution model as in Musatov, Radyushkin, hep-ph/9905376
// and Goeke, Polyakov, Vanderhaeghen, hep-ph/0106012
//
// dependence on proton momentum transfer t for valence distributions
// from Diehl, Feldmann, Jakob, Kroll, hep-ph/0408173
// for sea quark and gluon distributions no t dependence is implemented

// The value of the profile parameters for gluons, sea and
// valence quarks is given as folows:
// param[0] = b(gluon),
// param[1] = b(u_val),
// param[2] = b(d_val),
// param[3] = b(u_sea),
// param[4] = b(d_sea),
// param[5] = b(s_sea),
 * 
 * 
 * 
 * 
 * 
 * 
 * 
 * 
 */


// calculates \Delta q at Q^2 = 4 GeV^2 in double distribution model
// for valence distributions includes t-dependence
// see comments in gpdh.c

double uval_pol(double const x, double const t);
double usea_pol(double const x, double const t);
double dval_pol(double const x, double const t);
double dsea_pol(double const x, double const t);
double ssea_pol(double const x, double const t);
double glu_pol(double const x, double const t);
double gammf(double xx);
#endif

==> anc/headers/Interference_XSection.h <==
#ifndef INTERFERENCE_XSECTION_H
#define INTERFERENCE_XSECTION_H
#include "GPDPDF.h"
#include "phys.h"

/** Evaluates the intereference part (BH-DVMP) of the differential cross-section \f$ x_B\frac{d\sigma}{dx_B dt dQ^2 d\phi}\f$ [in units \f$ 10^{-40} cm^2/GeV^4 \f$ ]
 * @param[in] fun GPD function to use
 * @param[in] phi Angle between lepton and hadron scattering planes
 * @param[in] kins array of kinematic variables
 * @param[in] p process in question (info on target, products of reaction etc)
 * @param[out] Harmonics structure with elements \f$ s[n]\f$  which correspond to sine-harmonics and \f$c[n]\f$ which correspond to cosine-harmonics
 */

double intf_XSection_dlnx_dt_dQ2_dphi(AbstractGPD fun, double phi, double* kins, process p, Harmonics* Hcs);
#endif

==> anc/headers/PFQ/pfq.h <==
#ifndef PFQ_H
#define PFQ_H

 #ifdef __cplusplus
 extern "C" {
 #endif
 /** Defines generalized hypergeometric function \f$ _pF_q({p};{q},z)\f$
  * @param[in] P array of \f$ n_P \f$ elements
  * @param[in] n_P number of elements in array P
  * @param[in] Q array of \f$ n_Q \f$ elements
  * @param[in] n_Q number of elements in array Q
  * @param[in] Z argument of function
  */
  complex PFQ(complex* P, int n_P, complex* Q, int n_Q, complex Z);
  #ifdef __cplusplus
 };
  #endif
#endif


==> anc/headers/Spectrum.h <==
#ifndef SPECTRUM_H
#define SPECTRUM_H

#include <math.h>


/** \brief Spectrum of neutrinos as a function of energy
 * This function should provide normalized to unity spectrum of neutrinos
 * @param[in] e energy of neutrino
 */
double Spectrum(double e);

/**
  Defines SpectrumFunction as abstract type
  @param[in] E energy of neutrino 
*/
typedef double (*SpectrumFunction)(double E);
#endif

==> anc/headers/libcerf/cerf.h <==
/* Library libcerf:
 *   Compute complex error functions, based on a new implementation of
 *   Faddeeva's w_of_z. Also provide Dawson and Voigt functions.
 *
 * File cerf.h:
 *   Declare exported functions.
 * 
 * Copyright:
 *   (C) 2012 Massachusetts Institute of Technology
 *   (C) 2013 Forschungszentrum Jülich GmbH
 * 
 * Licence:
 *   Permission is hereby granted, free of charge, to any person obtaining
 *   a copy of this software and associated documentation files (the
 *   "Software"), to deal in the Software without restriction, including
 *   without limitation the rights to use, copy, modify, merge, publish,
 *   distribute, sublicense, and/or sell copies of the Software, and to
 *   permit persons to whom the Software is furnished to do so, subject to
 *   the following conditions:
 * 
 *   The above copyright notice and this permission notice shall be
 *   included in all copies or substantial portions of the Software.
 * 
 *   THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
 *   EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
 *   MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND
 *   NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE
 *   LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION
 *   OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION
 *   WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE. 
 *
 * Authors:
 *   Steven G. Johnson, Massachusetts Institute of Technology, 2012, core author
 *   Joachim Wuttke, Forschungszentrum Jülich, 2013, package maintainer
 *
 * Website:
 *   http://apps.jcns.fz-juelich.de/libcerf
 *
 * Revision history:
 *   ../CHANGELOG
 *
 * Man pages:
 *   w_of_z(3), dawson(3), voigt(3), cerf(3), erfcx(3), erfi(3)
 */

#include <complex.h> // C99 complex-number support

#ifndef __CERF_H
#  define __CERF_H
#  undef __BEGIN_DECLS
#  undef __END_DECLS
#  ifdef __cplusplus
#    define __BEGIN_DECLS extern "C" {
#    define __END_DECLS }
#  else
#    define __BEGIN_DECLS
#    define __END_DECLS
#  endif
__BEGIN_DECLS

// compute w(z) = exp(-z^2) erfc(-iz), Faddeeva's scaled complex error function
double _Complex w_of_z   (double _Complex z);
double         im_w_of_x(double x); // special case Im[w(x)] of real x
double re_w_of_z( double x, double y );
double im_w_of_z( double x, double y );

// compute erf(z), the error function of complex arguments
double _Complex cerf  (double _Complex z);

// compute erfc(z) = 1 - erf(z), the complementary error function
double _Complex cerfc(double _Complex z);

// compute erfcx(z) = exp(z^2) erfc(z), an underflow-compensated version of erfc
double _Complex cerfcx(double _Complex z);
double         erfcx (double x); // special case for real x

// compute erfi(z) = -i erf(iz), the imaginary error function
double _Complex cerfi(double _Complex z);
double         erfi (double x); // special case for real x

// compute dawson(z) = sqrt(pi)/2 * exp(-z^2) * erfi(z), Dawson's integral
double _Complex cdawson(double _Complex z);
double         dawson (double x); // special case for real x

// compute voigt(x,??), the convolution of a Gaussian and a Lorentzian
double voigt( double x, double sigma, double gamma );

// EXPERIMENTAL
double cerf_experimental_imw( double x, double y );
double cerf_experimental_rew( double x, double y );

__END_DECLS
#endif /* __CERF_H__ */


==> anc/headers/libcerf/defs.h <==
/* Library libcerf:
 *   compute complex error functions,
 *   along with Dawson, Faddeeva and Voigt functions
 *
 * File defs.h:
 *   Define cmplx, CMPLX, NaN, for internal use.
 * 
 * Copyright:
 *   (C) 2012 Massachusetts Institute of Technology
 *   (C) 2013 Forschungszentrum Jülich GmbH
 * 
 * Licence:
 *   MIT Licence.
 *   See ../COPYING
 *
 * Authors:
 *   Steven G. Johnson, Massachusetts Institute of Technology, 2012, core author
 *   Joachim Wuttke, Forschungszentrum Jülich, 2013, package maintainer
 *
 * Website:
 *   http://apps.jcns.fz-juelich.de/libcerf
 */


typedef double _Complex cmplx;

/* Constructing complex numbers like 0+i*NaN is problematic in C99
   without the C11 CMPLX macro, because 0.+I*NAN may give NaN+i*NAN if
   I is a complex (rather than imaginary) constant.  For some reason,
   however, it works fine in (pre-4.7) gcc if I define Inf and NaN as
   1/0 and 0/0 (and only if I compile with optimization -O1 or more),
   but not if I use the INFINITY or NAN macros. */

/* __builtin_complex was introduced in gcc 4.7, but the C11 CMPLX macro
   may not be defined unless we are using a recent (2012) version of
   glibc and compile with -std=c11... note that icc lies about being
   gcc and probably doesn't have this builtin(?), so exclude icc explicitly */

#if !defined(CMPLX) && \
    ( __GNUC__ > 4 || (__GNUC__ == 4 && __GNUC_MINOR__ >= 7)) && \
    !(defined(__ICC) || defined(__INTEL_COMPILER))
#  define CMPLX(a,b) __builtin_complex((double) (a), (double) (b))
#endif

#ifdef CMPLX // C11
#  define C(a,b) CMPLX(a,b)
#  define Inf INFINITY // C99 infinity
#  ifdef NAN // GNU libc extension
#    define NaN NAN
#  else
#    define NaN (0./0.) // NaN
#  endif
#else
#  define C(a,b) ((a) + I*(b))
#  define Inf (1./0.) 
#  define NaN (0./0.) 
#endif


==> anc/headers/option_parser.h <==
#ifndef OPTION_PARSER
#define OPTION_PARSER
#include "phys.h"
#include "Spectrum.h"
#include "GPDPDF.h"

///returns particle name for its PDG code (works only with particles explicitly mentined in the paper)
char* ParticleName(int pdgCode);

/** Simple option parser, converts particle name or string with PDG code to its PDG code
    @param[in] opt String with particle name or PDG code
    @return PDG code of particle
*/
int option_parser(char* opt);

/** Check if process is possible and is known
    @param[in] p process to be considered
    @return 1 if the process is possible and is known, 0 otherwise
*/
int is_known_process(struct process* p);

/** Loads GPD function from an external file to a pointer
    @param[in] GPDFile library with GPD defined
    @param[inout] g Pointer to GPD function in memory
    @return 1 on success, 0 on failure
*/
int load_GPD(char* GPDFile, AbstractGPD* g);

/** Loads spectrum function from an external file to a pointer
    @param[in] SpectrumFile library with spectrum defined
    @param[inout] g Pointer to spectrum function in memory
    @return 1 on success, 0 on failure
*/
int load_Spectrum(char* SpectrumFile, SpectrumFunction* g);

#endif

==> anc/headers/phys.h <==
#ifndef PHYS_H
#define PHYS_H
#include <math.h>

// #ifndef M_PI
//  #define M_PI 3.1415926
// #endif


// various physical constants and other elementary stuff
// all constants MUST be static--precompiler directive #define protects from multiple inclusion at compilation phase, bot not at linking.

//here we use standard particle codes
typedef enum Meson{PiPlus=211,PiMinus=-211,PiZero=111, KZeroL=130,KZeroS=310,KPlus=321,KMinus=-321,Eta=221} Meson;

typedef enum Lepton{EMinus=11, EPlus=-11, NuE=12,NuEBar=-12,MuMinus=13,MuPlus=-13,NuMu=14,NuMuBar=-14} Lepton;

typedef enum Baryon{Proton=2212,Neutron=2112,Lambda=3122,SigmaPlus=3222,SigmaMinus=3112,SigmaZero=3212} Baryon;

typedef struct process{Lepton projectile; Baryon target; Meson finalMeson; Baryon finalBaryon; Lepton finalLepton;} process;


//general structure for holding angular harmonics (sine and cosine); for sine s[0] is ignored (should be zero by default)
typedef struct Harmonics{double c[3]; double s[3];} Harmonics;


//The two blocks map physical helicities to array index
enum PHOTON_POLARIZATION{PHOTON_MINUS=0, PHOTON_L=1, PHOTON_PLUS=2 };
enum BARYON_POLARIZATION{BARYON_MINUS=0, BARYON_PLUS=1};



enum RETURN_STATUS{SUCCESS, PROCESS_NOT_FOUND, WRONG_KINEMATICS};

//map various components of cross-section onto array index
typedef struct XSection{double L; double T; double LT; double TT; double LPrimeT; double TPrimeT; Harmonics H;}XSection;

static double m_N=0.939;
static double minusFirstMomentOfDA=3; // assume asymptotic form
static double CKM_V[6][6]={ // CKM matrix, values from PDG 2010.
// u     d     s      c     b     t
 0.000, 0.974, 0.225, 0.000, 0.009, 0.000,   // u
 0.974, 0.000, 0.000, 0.225, 0.000, 0.003,   // d
 0.225, 0.000, 0.000, 0.973, 0.000, 0.041,   // s
 0.000, 0.225, 0.973, 0.000, 0.004, 0.000,   // c
 0.009, 0.000, 0.000, 0.004, 0.000, 0.999,   // b
 0.000, 0.003, 0.041, 0.000, 0.999, 0.000 };  // t

static double alpha_s(double Q, int Nf){return 4*M_PI/((11-0.66666*Nf)*2*log(Q/0.3));};
static double alpha_em(double Q, int Nf){return 1./137.;};

// For pion and kaon experimental data, for eta assume the same as for kaon (though good question if it is correct)
static double f_pi[3]={0.093, 0.113, 0.113};

static double G_F=1.166e-5;
static double M_W=80.399;
static double M_Z=91.188;
static double sin2Qw=0.231; // sin^2\theta_W


// below are NC couplings, for vector and axial channels (first index),  for u- and d-type quarks (second index)
//also, initializer must be constant, so can't use any arithmetic
// static double g[2][2]={{0.5-4./3*sin2Qw,-0.5+2./3*sin2Qw},{0.5,-0.5}};
static double g[2][2]={{0.192,-0.346},{0.5,-0.5}};


// transverse "size" of meson [some ad-hoc parameter which controls width of kTr distribution],needed only for transverse degrees of freedom
static double meson_transverse_size=2.74465; // sqrt(2/3 0.44 fm^2)
static double beta_0=9; // beta_0 for N_f=3
static double Lambda_QCD=0.250; // LO Nf=3 fixed to PDG value 0.1184


#endif


==> anc/obj/Makefile <==
# 
#	DVMP amplitudes from GPD approach
# 

vpath %.f  ../src #needed for CTEQ 10
vpath %.c  ../src:../src/GPDs:../src/libcerf #needed to build libcerf
vpath %.cpp ../src:../src/GPDs


# default values for comppiler and options, may be overriden by user
FC=gfortran

# include path for the newly built libraries
LIBPATH=../libraries/
INCPATH=../headers/


default: all
k:



all: bins libs gpd_libs
#__________________________________________________________________________________________________________

# Default rule how to make object files from Fortran files
%.o: %.f
	$(FC) -fPIC -c -ffixed-line-length-none -extend-source $(FFLAGS) $< -o $@

# Default rule how to make object files from C files
%.o: %.c # By default, make plugins--but this will not allow loading 2 GPDs simultaneously
	$(CC) -DUSE_PLUGINS -fPIC -c $(CFLAGS) -I$(INCPATH) $< -o $@

# Default rule how to make object files from C files in MPI mode (extra macro USE_MPI)
%.mpio: %.c # By default, make plugins--but this will not allow loading 2 GPDs simultaneously
	$(CC) -DUSE_PLUGINS -DUSE_MPI -fPIC -c $(CFLAGS) -I$(INCPATH) $< -o $@

# Default rule how to make object files from C++ files
%.o: %.cpp
	$(CXX) -fPIC -c $(CFLAGS) $(CPPFLAGS) $(CXXFLAGS) -I$(INCPATH) $< -o $@
#__________________________________________________________________________________________________________


#==========================================================================================================
#             NuDVMP
# Neutrino DVMP evaluation via GPDs
#__________________________________________________________________________________________________________

bins: NUDVMP_GPD
bins_static: NUDVMP_STATIC

libs: LIBDVMP LIBCERF LIBPFQ
gpd_libs: LIBKROLLGPD LIBZEROGPD

LIBGPD: LIBKROLLGPD LIBZEROGPD

LIBKROLLGPD: LIBKROLLGPD09 LIBKROLLGPD11
LIBKROLLGPD09:  KrollGoloskokovGPD.o  PDF_KrollGoloskokov.o  Skew_KrollGoloskokov.o pdf_pol.o
	$(CC) $(CFLAGS) $(LDFLAGS) $^ -shared -lgsl -lgslcblas -lm -o $(LIBPATH)/"libKrollGoloskokovGPD09.so"
LIBKROLLGPD11:  KrollGoloskokovGPD.o  PDF_KrollGoloskokov11.o  Skew_KrollGoloskokov.o pdf_pol.o
	$(CC) $(CFLAGS) $(LDFLAGS) $^ -shared -lgsl -lgslcblas -lm -o $(LIBPATH)/"libKrollGoloskokovGPD11.so"

LIBZEROGPD:  ZeroSkewnessGPD.o  PDF_KrollGoloskokov.o   pdf_pol.o
	$(CC) $(CFLAGS) $(LDFLAGS) $^ -shared -lgsl -lgslcblas -lm -o $(LIBPATH)/"libZeroSkewnessGPD.so"

LIBSPECTRUM:  SpectrumME.o
	$(CC) $(CFLAGS) $(LDFLAGS) $^ -shared -lgsl -lgslcblas -lm -o $(LIBPATH)/"libSpectrumME.so"


# external library from http://apps.jcns.fz-juelich.de/doku/sc/libcerf, needed for evaluation of the error function of complex argument
LIBCERF: 
	$(MAKE) -C dynamic $(MAKEFLAGS) LIBCERF CC=$(CC)
	$(MAKE) -C static $(MAKEFLAGS) LIBCERF CC=$(CC)

LIBPFQ: #external library from http://www.ece.mtu.edu/faculty/wfp/codes.html needed for evaluation of generalized hypergeometric function of complex argument
	$(MAKE) -C dynamic $(MAKEFLAGS) LIBPFQ CC=$(CC) FC=$(FC)  FFLAGS=$(FFLAGS)
	$(MAKE) -C static $(MAKEFLAGS) LIBPFQ CC=$(CC) FC=$(FC)  FFLAGS=$(FFLAGS)

LIBDVMP:
	$(MAKE) -C dynamic $(MAKEFLAGS) LIBDVMP CC=$(CC)
	$(MAKE) -C static $(MAKEFLAGS) LIBDVMP CC=$(CC)

# $(LIBPATH)/libCerf.a $(LIBPATH)/libPFQ.a

NUDVMP_GPD: DVMP.o | LIBDVMP LIBCERF LIBPFQ LIBGPD
#Static build
	$(CC) $(CFLAGS) $(LDFLAGS) $^ -lgfortran -ldl -lgsl -lgslcblas -lm $(LIBPATH)/libDVMP.a  $(LIBPATH)/libCerf.a $(LIBPATH)/libPFQ.a -o ../"NuDVMP"
# Dynamic build, requires export LD_LIBRARY_PATH+=:`pwd`/libraries before run
# 	$(CC) $(CFLAGS) $(LDFLAGS) $^ -lgfortran -ldl -lgsl -lgslcblas -lm -lDVMP -lCerf -lPFQ -L$(LIBPATH) -o ../"NuDVMP"
# ----------------------------
.PHONY: clean distclean
clean:
	rm -f *.o
	$(MAKE) -C dynamic clean
	$(MAKE) -C static clean


distclean:	clean
		rm -f *~
		rm -f src/*~
		$(MAKE) -C dynamic distclean
		$(MAKE) -C static distclean


==> anc/obj/dynamic/Makefile <==
# 
#	Evaluation of the wave functions of the vector and axial currents
#       Main targets:
#            libs:  builds dynamic libDAIVM.so

# VPATH = ../../.bin/gcc-4.4/lib:src:obj
# Paths to look for source files:
vpath %.f    ../../src/PFQ # Hypergeometric PFQ code
vpath %.c    ../../src:../../src/libcerf:../../src/PFQ
vpath %.cpp  ../../src
vpath %.tm  ../../src

CFLAGS=-fPIC
# include path for the newly built libraries
HEADERS=../../headers/
LIBPATH=../../libraries/

FC=gfortran


.PHONY: clean distclean
clean:
	rm -f *.o

distclean:	clean
		rm -f *~

#default target
default:	libs

w:
# demos
# all targets:
libs: LIBDVMP LIBCERF LIBPFQ

#__________________________________________________________________________________________________________

# Default rule how to make object files from Fortran files
%.o: %.f
	$(FC) -c -fPIC -ffixed-line-length-none -extend-source $(FFLAGS) $< -o $@

# Default rule how to make object files from C files
%.o: %.c
	$(CC) -c  -fPIC $(CFLAGS) $< -I$(HEADERS) -o $@

# Default rule how to make object files from C++ files
%.o: %.cpp
	$(CXX) -c  -fPIC $(CFLAGS) $(CPPFLAGS) $(CXXFLAGS) $< -I$(HEADERS) -o $@
#__________________________________________________________________________________________________________



# LIBDVMP: Convolution_interpolated.o  DVMP_Amplitude.o  DVMP_XSection.o  BH_XSection.o Interference_XSection.o Formfactor.o option_parser.o
LIBDVMP: Convolution_interpolatedTransverse.o  DVMP_Amplitude.o  DVMP_XSection.o  BH_XSection.o Interference_XSection.o Formfactor.o option_parser.o | LIBCERF LIBPFQ
	$(CC) $(CFLAGS) $(LDFLAGS) $^ -shared -lgsl -lgslcblas -lm -o $(LIBPATH)/"libDVMP.so"

#external library from http://apps.jcns.fz-juelich.de/doku/sc/libcerf, needed for evaluation of error function of complex argument
LIBCERF: erfcx.o  err_fcts.o  experimental.o  im_w_of_x.o  w_of_z.o
	$(CC) $(CFLAGS) $(LDFLAGS) $^ -shared -lm -o $(LIBPATH)/"libCerf.so"


#external library from http://www.ece.mtu.edu/faculty/wfp/codes.html needed for evaluation of generalized hypergeometric function of complex argument
LIBPFQ: pfq.new.o  pfq.o
	$(CC) $(CFLAGS) $(LDFLAGS) $^ -shared -lm -lgfortran -o $(LIBPATH)/"libPFQ.so"

 


==> anc/obj/static/Makefile <==
# 
#	Evaluation of the wave functions of the vector and axial currents
#       Main targets:
#            libs:  builds static libDAIVM.a

# VPATH = ../../.bin/gcc-4.4/lib:src:obj
# Paths to look for source files:
vpath %.f    ../../src/PFQ # Hypergeometric PFQ code
vpath %.c    ../../src:../../src/libcerf:../../src/PFQ
vpath %.cpp  ../../src
vpath %.tm  ../../src


# include path for the newly built libraries
HEADERS=../../headers/
LIBPATH=../../libraries/

ARFLAGS=rcs

FC=gfortran

.PHONY: clean distclean
clean:
	rm -f *.o

distclean:	clean
		rm -f *~

#default target
default:	libs

w:
# demos
# all targets:
libs: LIBDVMP LIBCERF LIBPFQ

#__________________________________________________________________________________________________________

# Default rule how to make object files from Fortran files
%.o: %.f
	$(FC) -c -fPIC -ffixed-line-length-none -extend-source $(FFLAGS) $< -o $@

# Default rule how to make object files from C files
%.o: %.c
	$(CC) -c  $(CFLAGS) $< -I$(HEADERS) -o $@

# Default rule how to make object files from C++ files
%.o: %.cpp
	$(CXX) -c  $(CFLAGS) $(CPPFLAGS) $(CXXFLAGS) $< -I$(HEADERS) -o $@
#__________________________________________________________________________________________________________



# LIBDVMP: Convolution_interpolated.o  DVMP_Amplitude.o  DVMP_XSection.o BH_XSection.o Interference_XSection.o Formfactor.o option_parser.o
LIBDVMP: Convolution_interpolatedTransverse.o  DVMP_Amplitude.o  DVMP_XSection.o BH_XSection.o Interference_XSection.o Formfactor.o option_parser.o | LIBCERF LIBPFQ
	$(AR) $(ARFLAGS) $(LDFLAGS) $(LIBPATH)/"libDVMP.a" $^ $(LIBPATH)"/libCerf.a" $(LIBPATH)"/libPFQ.a"


#external library from http://apps.jcns.fz-juelich.de/doku/sc/libcerf, needed for evaluation of error function of complex argument
LIBCERF: erfcx.o  err_fcts.o  experimental.o  im_w_of_x.o  w_of_z.o
	$(AR) $(ARFLAGS) $(LDFLAGS) $(LIBPATH)/"libCerf.a" $^

#external library from http://www.ece.mtu.edu/faculty/wfp/codes.html needed for evaluation of generalized hypergeometric function of complex argument
LIBPFQ: pfq.new.o  pfq.o
	$(AR) $(ARFLAGS) $(LDFLAGS) $(LIBPATH)/"libPFQ.a" $^



 


==> anc/src/BH_XSection.c <==
#include <stdio.h>
#include <math.h>
#include <complex.h>
#include "phys.h"
#include "Formfactor.h"


double BH_XSection_dlnx_dt_dQ2_dphi(AbstractGPD fun, double phi, double* kins, process p, Harmonics* Hcs)
{
  int i;
  for(i=0; i<3; i++)
  {
     Hcs->c[i]=0;
     Hcs->s[i]=0;
  }


 if(p.target != p.finalBaryon)
 {
  fprintf(stderr, "interference_XSection :: Transition formfactors are not supported now\n");
  return 0;
 }


   double y=kins[0];
   double xBj=kins[1];
   double t=kins[2];
   double Q=kins[3];

   double xi=xBj/(2-xBj);
   
//BEGIN check if we are in a physical kinematics and for given mesons interference is not zero
  double DeltaTrSquare=(-4*(t*(1-xBj) + pow(xBj*m_N,2)))/pow(-2 + xBj,2)+1e-8;//avoid wrong sign due to rounding error
  if(DeltaTrSquare<0)
  {
    fprintf(stderr, "interference_XSection :: Unphysical kinematics detected, DeltaTr^2=%g<0 !\n", DeltaTrSquare);
    return 0;
  }

  double prefactor;
    int sign=1;
  if(p.finalMeson==PiPlus || p.finalMeson == PiMinus )
  {
    prefactor=pow(CKM_V[0][1]*f_pi[0]*G_F*alpha_em(Q,3)/(4*M_PI*t),2);
  }
  else if(p.finalMeson==KPlus || p.finalMeson==KMinus )
  {
    prefactor=pow(CKM_V[0][2]*f_pi[1]*G_F*alpha_em(Q,3)/(4*M_PI*t),2);
  }
  else
    return 0;
  // NOTE: Convert GeV^{-6} to a more convenient 10^{-40} cm^2/GeV^4
	 prefactor/=2.56811e-13;
	 if(p.finalMeson==PiMinus || p.finalMeson==KMinus) sign=-1;
//END check if we are in a physical kinematics and for given mesons interference is not zero

//BEGIN Evaluate e.m. formfactor
double F1, F2;
if(p.target==Proton)
{
  F1=2./3.*Formfactor(fun, t, GPD_H, 1, NULL)-1./3.*Formfactor(fun, t, GPD_H, 2, NULL);//-1./3.*Formfactor(fun, t, GPD_H, 3, NULL);
  F2=2./3.*Formfactor(fun, t, GPD_E, 1, NULL)-1./3.*Formfactor(fun, t, GPD_E, 2, NULL);//-1./3.*Formfactor(fun, t, GPD_E, 3, NULL);
}
else if(p.target==Neutron)
{
  F1=2./3.*Formfactor(fun, t, GPD_H, 2, NULL)-1./3.*Formfactor(fun, t, GPD_H, 1, NULL);//-1./3.*Formfactor(fun, t, GPD_H, 3, NULL);
  F2=2./3.*Formfactor(fun, t, GPD_E, 2, NULL)-1./3.*Formfactor(fun, t, GPD_E, 1, NULL);//-1./3.*Formfactor(fun, t, GPD_E, 3, NULL);
}
else
{
 fprintf(stderr, "As of now, interference may be evaluated only for proton and neutron targets !\n");
 return 0;
}
//END Evaluate e.m. formfactor



  double K=sqrt(DeltaTrSquare/pow(Q,2)*(1-y-pow(m_N*xBj*y/Q,2)));
  double tau=t/(4*pow(m_N,2));
  
  int Axvar=1; // this coefficient controls contribution of vector current; check Axvar=0 reproduces pure axial current result; Axvar=1 corresponds to neutrino; for antineutrino Axvar=-1;

  Hcs->c[2] = prefactor*pow(K,2)/2*(2*(-9 + pow(Axvar,2))*F1*F2*pow(xBj,2) - 4*pow(F1,2)*(-1 + minusFirstMomentOfDA)*(9*(1 + xBj - minusFirstMomentOfDA) + pow(Axvar,2)*(-1 + xBj + minusFirstMomentOfDA)) + pow(F2,2)*((-9 + pow(Axvar,2))*pow(xBj,2) + tau*(-9*pow(2 + xBj - 2*minusFirstMomentOfDA,2) + pow(Axvar,2)*pow(-2 + xBj + 2*minusFirstMomentOfDA,2))))/9.;

  Hcs->c[0] = Hcs->c[2]+prefactor*pow(m_N/Q,2)*((F1*F2*(-2*pow(Axvar,2)*pow(xBj,2)*(-(pow(-2 + y,2)*(pow(xBj,2) + 4*tau - 4*xBj*tau)) + 8*(2 + (-2 + y)*y)*tau*pow(minusFirstMomentOfDA,2)) - 12*Axvar*pow(xBj,2)*(-2 + y)*y*(pow(xBj,2) - 4*tau*(-1 + xBj - 2*(-2 + minusFirstMomentOfDA)*minusFirstMomentOfDA)) + 18*pow(xBj,2)*(pow(xBj,2)*pow(y,2) - 4*tau*(4*pow(-2 + minusFirstMomentOfDA,2) - 4*y*pow(-2 + minusFirstMomentOfDA,2) + pow(y,2)*(7 + xBj + 2*(-4 + minusFirstMomentOfDA)*minusFirstMomentOfDA)))))/36. + (pow(F2,2)*(-6*Axvar*(-2 + y)*y*(pow(xBj,4) - 4*(-1 + xBj)*pow(tau,2)*(pow(xBj,2) - 4*pow(-1 + minusFirstMomentOfDA,2)) + pow(xBj,2)*tau*((-4 + xBj)*xBj + 4*(-2 + minusFirstMomentOfDA)*minusFirstMomentOfDA)) - pow(Axvar,2)*(-(pow(xBj,4)*pow(-2 + y,2)) + 4*(-1 + xBj)*pow(-2 + y,2)*pow(tau,2)*pow(-2 + xBj + 2*minusFirstMomentOfDA,2) +            pow(xBj,2)*tau*(-((8 + (-8 + xBj)*xBj)*pow(-2 + y,2)) - 4*(-2 + xBj)*pow(-2 + y,2)*minusFirstMomentOfDA + 4*pow(y,2)*pow(minusFirstMomentOfDA,2))) +  9*(pow(xBj,4)*pow(y,2) - 4*(-1 + xBj)*pow(y,2)*pow(tau,2)*pow(2 + xBj - 2*minusFirstMomentOfDA,2) + pow(xBj,2)*tau*(-16*pow(-2 + minusFirstMomentOfDA,2) + 16*y*pow(-2 + minusFirstMomentOfDA,2) + pow(y,2)*(pow(xBj,2) - 4*xBj*minusFirstMomentOfDA - 4*(6 + (-6 + minusFirstMomentOfDA)*minusFirstMomentOfDA))))))/36. + (pow(F1,2)*(-24*Axvar*(-2 + y)*y*(pow(xBj,2)*pow(-1 + minusFirstMomentOfDA,2) + 2*tau*(2*pow(-1 + minusFirstMomentOfDA,2) - 2*xBj*pow(-1 + minusFirstMomentOfDA,2) + pow(xBj,2)*(-2 + minusFirstMomentOfDA)*minusFirstMomentOfDA)) + 36*(pow(xBj,2)*pow(y,2)*(1 + xBj - minusFirstMomentOfDA)*(-1 + minusFirstMomentOfDA) - 2*tau*(2*pow(y,2)*pow(-1 + minusFirstMomentOfDA,2) - 2*xBj*pow(y,2)*(-1 + minusFirstMomentOfDA)*minusFirstMomentOfDA + pow(xBj,2)*(2*pow(-2 + minusFirstMomentOfDA,2) - 2*y*pow(-2 + minusFirstMomentOfDA,2) + pow(y,2)*(2 + (-2 + minusFirstMomentOfDA)*minusFirstMomentOfDA)))) - 4*pow(Axvar,2)*(pow(xBj,2)*pow(-2 + y,2)*(-1 + minusFirstMomentOfDA)*(-1 + xBj + minusFirstMomentOfDA) +            2*tau*(2*pow(-2 + y,2)*pow(-1 + minusFirstMomentOfDA,2) - 2*xBj*pow(-2 + y,2)*(2 + (-3 + minusFirstMomentOfDA)*minusFirstMomentOfDA) + pow(xBj,2)*(2*pow(-2 + minusFirstMomentOfDA,2) - 2*y*pow(-2 + minusFirstMomentOfDA,2) + pow(y,2)*(2 + (-2 + minusFirstMomentOfDA)*minusFirstMomentOfDA))))))/ 36.);



  
  Hcs->c[1]=2*prefactor*(2-y)*K*pow(m_N/Q,2)*(-(2*pow(F1,2)*(24*(-6 + (3 + Axvar)*y)*tau*pow(-1 + minusFirstMomentOfDA,2) - 12*xBj*tau*(-1 + minusFirstMomentOfDA)*(6 - 3*(1 + Axvar)*y - 12*minusFirstMomentOfDA + 2*(3 + Axvar)*y*minusFirstMomentOfDA) + 2*pow(xBj,2)*(-1 + minusFirstMomentOfDA)*(36 - 6*y*(3 + Axvar + 2*Axvar*tau) + (3 + Axvar)*y*(3 + (3 + Axvar)*tau)*minusFirstMomentOfDA - 2*(9 + (9 + pow(Axvar,2))*tau)*minusFirstMomentOfDA) - 3*pow(xBj,3)*(18 - 12*minusFirstMomentOfDA + y*(-9 + Axvar + 6*minusFirstMomentOfDA))) + 2*F1*F2*pow(xBj,2)*(3*pow(xBj,2)*(6 + (-3 + Axvar)*y) - 12*xBj*(6 + (-3 + Axvar)*y)*tau + 4*tau*(-1 + minusFirstMomentOfDA)*(72 - 2*(9 + pow(Axvar,2))*minusFirstMomentOfDA + (3 + Axvar)*y*(-12 + (3 + Axvar)*minusFirstMomentOfDA))) + pow(F2,2)*(3*pow(xBj,4)*(6 + (-3 + Axvar)*y) - 12*pow(tau,2)*(xBj*(2 + xBj - 2*minusFirstMomentOfDA) + 2*(-1 + minusFirstMomentOfDA))*(xBj*(6 + (-3 + Axvar)*y) + 2*(-6 + (3 + Axvar)*y)*(-1 + minusFirstMomentOfDA)) + pow(xBj,2)*tau*(3*pow(xBj,2)*(6 + (-3 + Axvar)*y) - 6*xBj*(-6 + y*(3 + Axvar - 6*minusFirstMomentOfDA) + 12*minusFirstMomentOfDA) + 4*(-1 + minusFirstMomentOfDA)*(36 - 2*pow(Axvar,2)*minusFirstMomentOfDA + (3 + Axvar)*y*(-6 + Axvar*minusFirstMomentOfDA)))))/(18.*(-2 + y)));

  return Hcs->c[0]+Hcs->c[1]*cos(phi)+Hcs->c[2]*cos(2*phi);
}






==> anc/src/Convolution.c <==
/** Convolution of GPD with coef. functions
*/

#include <stdio.h>
#include <math.h>
#include <gsl/gsl_integration.h>

#include "Convolution.h"

typedef struct GPDWrapper{AbstractGPD gpd; GPDKins kins;};

/*
 NOTE: BEWARE: For transverse GPDs collinear factorization is broken, so we can use this ONLY in a very special case when H_T(x,xi) vanish at the boundary x=xi
 */

double GPD_WRAPPER(double x, struct GPDWrapper p)
{// for chiral even GPDs, do nothing, for chiral odd GPDs, return H_T(x,xi)/(x-xi) [we assume the ratio has a smooth limit x-->xi]
int g=p.kins.GPD_type;

//ordinary GPDs:
 if(g==GPD_H || g==GPD_E || g==GPD_HTilde || g==GPD_ETilde)
   return p.gpd(x, p.kins);

//chirality odd GPDs:
 if(g==GPDT_H || g==GPDT_E || g==GPDT_HTilde || g==GPDT_ETilde)
 {
   double xi=p.kins.xi;
   if(fabs(x-xi)<1e-8)return 0;//beware with this point
   return p.gpd(x, p.kins)/(x-xi);
 }
}

///auxiliary function, evaluates simple convolution, should not be called from outside
complex amplitude(AbstractGPD fun, struct GPDKins gpd_kins, double xi, int flavour, GPD_TYPE g, CONV_TYPE c)
{//warning--has adverse effects, resets some elements of gpd_kins
//flavour MUST be positive

complex res;

gpd_kins.GPD_type=g;
//actually it is a duty of the funciton "convolution" to substitute correct coefficent function for each GPD type
gpd_kins.flavour=flavour;

 struct GPDWrapper p;
 p.gpd=fun;
 p.kins=gpd_kins;


 if(c==C_MINUS)
 {
   gpd_kins.xi=xi;
   double res_re=convolution((AbstractGPD)fun, gpd_kins);
   double res_im=-M_PI*GPD_WRAPPER(xi, p);
  return res_re + I * res_im;
 }
 else if(c==C_PLUS)
 {
   gpd_kins.xi=-xi;
   double res_re=convolution((AbstractGPD)fun, gpd_kins);
   double res_im=M_PI*GPD_WRAPPER(-xi, p);
  return res_re + I * res_im;
 }
return 0; // if we got wrong input
};

/*
 NOTE: BEWARE: For transverse GPDs collinear factorization is broken, so we can use this ONLY in a very special case when H_T(x,xi) vanish at the boundary |x|=|xi|
 */
double convolution(AbstractGPD fun, struct GPDKins gpd_kins)
{
 int nPoints=10000000;
 gsl_integration_workspace *w = gsl_integration_workspace_alloc (nPoints);
 double result, error;
 double xi=gpd_kins.xi;
 
 gsl_function F;
 F.function = GPD_WRAPPER;

 struct GPDWrapper p;
 p.gpd=fun;
 p.kins=gpd_kins;

 F.params = p;
// NOTE: Below I deliberately use too high values of precision: it seems GSL underestimates errors
 gsl_integration_qawc (&F, -1, 1, xi, 1e-8, 1e-6, nPoints, w, &result, &error);
if(1e-2*fabs(result) < fabs(error))
{
 fprintf(stderr,"convolution :: problems with convergence at xi=%g: got error/result=%g",xi,fabs(error/result));
}
 gsl_integration_workspace_free(w);
return result;
}





==> anc/src/Convolution_Sudakov.c <==
/** Convolution of GPD with coef. functions
   In this file we take into account transverse degrees of freedom and Sudakov suppression for the large-b
*/

#include <stdio.h>
#include <math.h>
#include <complex.h>
#include <cubature.h>
#include <gsl/gsl_sf_bessel.h>
#include <gsl/gsl_spline.h>

#include "Convolution_Sudakov.h"
#include "phys.h"
/**
 Meson DA with account of transverse degrees of freedom, in b-Space
 @param alpha light-cone fraction
 @param b impact-parameter
 @return wave function in b-space
*/
double MesonDA(double alpha, double b)
{
 double alphaalphaBar=alpha*(1-alpha);
 return 6*alphaalphaBar*exp(-alphaalphaBar*pow(b,2)/(4.*pow(meson_transverse_size,2)));
}

double Sudakov_s(double b, double Q, double alpha, double mu)
{
 if(alpha*Q == 0) return 0; // just drop this single point, it will cause nan
  if(b<=1.41421356237/(alpha*Q))return 0;
 double qHat=log( alpha*Q/(1.41421356237*Lambda_QCD) );
 double bHat=-log(b*Lambda_QCD);
return 8./(3*beta_0)*(qHat*log(qHat/bHat)-qHat+bHat);
}

double Sudakov_S(double alpha, double b, double Q)
{
return 1;
if(b*Lambda_QCD>1)return 0;

double mu=fmax(alpha, 1-alpha);
mu=fmax(Q*mu, 1/b);

double bHat=-log(b*Lambda_QCD);

double arg=Sudakov_s(b, Q, alpha, mu)+Sudakov_s(b, Q, 1-alpha, mu) - 4./beta_0*log(log(mu/Lambda_QCD)/bHat);
return arg<0 ? 1: exp(-arg);
}

//Below we use cubature to take 3D integral
typedef void (*integrand) (unsigned ndim, const double *x, void *,
			   unsigned fdim, double *fval);

struct dataBuffer
{
 AbstractGPD gpd; // GPD function
 void** kins; // array of kinematics
};

double complex BesselNorm( double a )
{
 double arg;
 if(a>0)
 {
  return gsl_sf_bessel_K0(sqrt(a))/(2*M_PI);
 }
 else
 {
  return (I*gsl_sf_bessel_J0(sqrt(-a)) - gsl_sf_bessel_Y0(sqrt(-a)) )/4;
 }
}

void conv_integrand(unsigned ndim, const double *X, struct dataBuffer *buffer,  unsigned fdim, double *fval)
{
	AbstractGPD h=buffer->gpd;
	double *GPDKins=buffer->kins[0];
	double *PDFKins=buffer->kins[1];
	double xi=GPDKins[0];
// 	double t=GPDkins[1];
	double Q=PDFKins[0];
	double x=X[0];
	double alpha=X[1];

	if(X[2]*X[2]==0) //avoid values close to 0, when X !=0, but X^2 already is
	{
	 fval[0]=0;
	 fval[1]=0;
	 return;
	}
	double b2=-log(X[2]);

	double GPDValue=(*h)(x, buffer->kins); //for GPD, assume no dependence on transverse momenta [it is not a Wigner distribution]


// fprintf(stderr, "h points to 0x%x\n",h);
// fprintf(stderr, "kins points to 0x%x\n",kins);
// fprintf(stderr, "got xi= %g\n",xi);
//         double complex BesNorm=BesselNorm(-b2*Q*Q*alpha*(x-xi)/(2*xi));
// 	if(cimag(BesNorm) !=0)
// 	{
// 	 fprintf(stderr, "OK");
// 	}
 double complex res=GPDValue*BesselNorm(-b2*Q*Q*alpha*(x-xi)/(2*xi))*Sudakov_S(alpha, sqrt(b2), Q )/X[2];
 fval[0]=creal(res);
 fval[1]=cimag(res);
}



double complex convolutionT(AbstractGPD fun, struct GPDKins kins)
{
 unsigned maxEval=1000000;

 double result, error;

 double xMin[3]={-1, 0, 0};
 double xMax[3]={ 1, 1, 1};

//Don't waste time on the region which does not contribute
xMin[2]=exp(-1/pow(Lambda_QCD,2));

//  double* kins=(double*)kins_[0];
 double xi=kins.xi;
 double Q=kins.Q;
//  double* PDFkins=(double*)kins_[1];

 gsl_function F;
 F.function = fun_interpolated;

int nMax=200; // points per each region (-1, xi); (xi, 1)

double x[2*nMax+1];
double y[2*nMax+1];

int i;
double step_x_1=(xi+1)/nMax;
double step_x_2=(1-xi)/nMax;
for(i=0; i<nMax; i++)
{

 x[i]=-1+step_x_1*i;
 y[i]=fun(x[i], p);

 x[i+nMax]=xi+step_x_2*i;
 y[i+nMax]=fun(x[i+nMax], p);
}
x[2*nMax]=1;
y[2*nMax]=fun(x[2*nMax], p);

gsl_interp_accel *acc = gsl_interp_accel_alloc ();
gsl_spline *spline = gsl_spline_alloc (gsl_interp_cspline, 2*nMax+1);
gsl_spline_init (spline, x, y, 2*nMax+1);

void* arr[2]={spline, acc};


 
 

struct dataBuffer buff;
buff.gpd=fun;
buff.kins=kins_;

double reqAbsError=0;
double reqRelError=1E-2;

double val[2];
double err[2];

if(adapt_integrate(2, (integrand)conv_integrand, &buff, 3, xMin, xMax, maxEval, reqAbsError, reqRelError, val, err) !=0 || sqrt(pow(err[0],2) + pow(err[1],2)) < sqrt(pow(val[0],2) + pow(val[1],2))*reqRelError   )
{
 fprintf(stderr,"convolution :: problems with convergence at xi=%g: got result=%g + I %g, error= %g + I %g\n", xi, val[0], val[1], err[0], err[1]);
}
// exit(0);
return M_PI*(val[0] + I*val[1])*(2*xi/pow(Q,2)/3); // the prefactor 1/3 below comes from the fact that with asymptotic expression for DA in collinear approximation we get 3 which is taken in this calculus
}




// 
// double convolution(gpd fun, double* kins)
// {
//  gsl_integration_workspace *w = gsl_integration_workspace_alloc (1000);
//  double result, error;
//  double xi=kins[0];
//  void* arrs[2]={&fun, kins}; // array of pointers--very dirty stuff
//  gsl_function F;
//  F.function = &conv_integrand;
// 
// // fprintf(stderr, "fun is placed to point 0x%x\n",arrs[0]);
// // fprintf(stderr, "kins is placed to point 0x%x\n",arrs[1]);
// // fprintf(stderr, "send xi= %g\n",xi);
//  F.params = arrs;
//  gsl_integration_qawc (&F, -1, 1, xi, 1e-7, 1e-7, 1000, w, &result, &error);
// return result;
// }

==> anc/src/Convolution_interpolated.c <==
/** Convolution of GPD with coef. functions
*/

#include <stdio.h>
#include <math.h>
#include <gsl/gsl_integration.h>

#include <gsl/gsl_spline.h>


#include "Convolution.h"


struct GPDWrapper{AbstractGPD gpd; GPDKins kins;};

/*
 NOTE: BEWARE: For transverse GPDs collinear factorization is broken, so we can use this ONLY in a very special case when H_T(x,xi) vanish at the boundary x=xi
 */

double GPD_WRAPPER(double x, struct GPDWrapper p)
{// for chiral even GPDs, do nothing, for chiral odd GPDs, return H_T(x,xi)/(x-xi) [we assume the ratio has a smooth limit x-->xi]
int g=p.kins.GPD_type;

//ordinary GPDs:
 if(g==GPD_H || g==GPD_E || g==GPD_HTilde || g==GPD_ETilde)
   return p.gpd(x, p.kins);

//chirality odd GPDs:
 if(g==GPDT_H || g==GPDT_E || g==GPDT_HTilde || g==GPDT_ETilde)
 {
   double xi=p.kins.xi;
 
    
   double tmp_cutoff=1e-4;
 if(fabs(x-xi)<tmp_cutoff)//we resolve 0/0 by taking numerically derivative dH_T/dx@x=xi
 {
     double tmp_dx=3*tmp_cutoff*xi;
     double tmp_xUp=xi+tmp_dx;
     double tmp_xDown=xi-tmp_dx;
   return (p.gpd(tmp_xUp, p.kins)-p.gpd(tmp_xDown, p.kins))/(2*tmp_dx);

 }
 else
   return p.gpd(x, p.kins)/(x-xi);
 }
 return 0; // in case a user provided wrong input
}



///auxiliary function, evaluates simple convolution, should not be called from outside
complex amplitude(AbstractGPD fun, struct GPDKins gpd_kins, double xi, int flavour, GPD_TYPE g, CONV_TYPE c)
{//warning--has adverse effects, resets some elements of gpd_kins
//flavour MUST be positive

complex res;

gpd_kins.GPD_type=g;
//actually it is a duty of the funciton "convolution" to substitute correct coefficent function for each GPD type
gpd_kins.flavour=flavour;

 if(c==C_MINUS)
 {
   gpd_kins.xi=xi;
   double res_re=convolution((AbstractGPD)fun, gpd_kins);
   double res_im=-M_PI*fun(xi, gpd_kins);
  return res_re + I * res_im;
 }
 else if(c==C_PLUS)
 {
   gpd_kins.xi=-xi;
   double res_re=convolution((AbstractGPD)fun, gpd_kins);
   double res_im=M_PI*fun(-xi, gpd_kins);
  return res_re + I * res_im;
 }
return 0; // if we got wrong input
};


/*
 NOTE: BEWARE: For transverse GPDs collinear factorization is broken, so we can use this ONLY in a very special case when H_T(x,xi) vanish at the boundary |x|=|xi|
 */

double fun_interpolated(double x, void** buf)
{
 gsl_spline* spline=(gsl_spline*)buf[0];
 gsl_interp_accel* acc=(gsl_interp_accel*)buf[1];
 double res=gsl_spline_eval (spline, x, acc);
 return res;
}

double convolution(AbstractGPD fun, struct GPDKins p)
{
 int nPoints=10000000;
 gsl_integration_workspace *w = gsl_integration_workspace_alloc (nPoints);
 double result, error;
 double xi=p.xi;
 
 struct GPDWrapper W;
 W.kins=p;
 W.gpd=fun;

 gsl_function F;
 F.function = fun_interpolated;

int nMax=200; // points per each region (-1, xi); (xi, 1)

double x[2*nMax+1];
double y[2*nMax+1];

int i;
double step_x_1=(xi+1)/nMax;
double step_x_2=(1-xi)/nMax;
for(i=0; i<nMax; i++)
{

 x[i]=-1+step_x_1*i;
 y[i]=GPD_WRAPPER(x[i], W);

 x[i+nMax]=xi+step_x_2*i;
 y[i+nMax]=GPD_WRAPPER(x[i+nMax], W);
}
x[2*nMax]=1;
y[2*nMax]=GPD_WRAPPER(x[2*nMax], W);

gsl_interp_accel *acc = gsl_interp_accel_alloc ();
gsl_spline *spline = gsl_spline_alloc (gsl_interp_cspline, 2*nMax+1);
gsl_spline_init (spline, x, y, 2*nMax+1);

void* arr[2]={spline, acc};


 F.params = arr;
// NOTE: Below I deliberately use too high values of precision: it seems GSL underestimates errors
 gsl_integration_qawc (&F, -1, 1, xi, 1e-8, 1e-6, nPoints, w, &result, &error);
if(1e-2*fabs(result) < fabs(error))
{
 fprintf(stderr,"convolution :: problems with convergence at xi=%g: got error/result=%g\n",xi,fabs(error/result));
}
gsl_integration_workspace_free(w);
gsl_spline_free (spline);
gsl_interp_accel_free (acc);

return result;
}






==> anc/src/Convolution_interpolatedTransverse.c <==
/** Convolution of GPD with coef. functions
 * For transversity GPDs, we use meson trasnverse momentum to regularize collinear divergence. The integral over meson transverse momentum \f$ l_\perp \f$ and l.c. fraction \f$ z \f$ is taken analytically, assuming a form  \f$ \phi(z, l_\perp) = N 6z(1-z)*l_\perp*exp(-a^2 l_\perp^2) \f$
*/

#include <stdio.h>
#include <math.h>
#include <gsl/gsl_integration.h>

#include <gsl/gsl_spline.h>


#include "Convolution.h"

#include <complex.h>
#include "libcerf/cerf.h"
#include "PFQ/pfq.h"
#include "phys.h"

typedef struct GPDWrapper{AbstractGPD gpd; GPDKins kins;};

//auxiliary function needed when we evaluate the integral over lTr analytically
complex IntLtr(double beta)
{
  double betaAbs=fabs(beta);
  return 1 - (sqrt(M_PI)*betaAbs*(-I + erfi(betaAbs)))*exp(-pow(beta,2));
}

//auxiliary function needed when we evaluate the integral over lTr and z analytically [\int dz 6z(1-z)*gFun(beta z)]
complex IntLtrZ(double beta)
{
  double betaAbs=fabs(beta);
  double betaSquare=beta*beta;
  double sqrt_PI=sqrt(M_PI);

  if(beta==0)return 1;
  
  if(betaAbs<15)
  {//use full expression (it stucks for beta>20)
   complex P[2]={1,1};
   complex Q[2]={0.5,2};
   return (3*(-2*I*sqrt_PI*betaAbs*(-1 + exp(betaSquare) - I*erfi(betaAbs)) - 2*sqrt_PI*pow(betaAbs,3)*erfi(betaAbs) + exp(betaSquare)*betaSquare*(4 + I*M_PI*erf(betaAbs) + 2*betaSquare*PFQ(P,2,Q,2,-betaSquare))))/(2.*exp(betaSquare)*pow(beta,4));
  }
  else
  {//use asymptotic expression
    return -(6*I*(1 - exp(-betaSquare))*sqrt_PI - 3*I*M_PI*betaAbs + 6*betaAbs*log(betaAbs) - 3*betaAbs*2.03648997397857645)/(2.*pow(betaAbs,3));
  }
}


// TODO:Make this complex, in general it is (real part means PV in the integral over lTr)
double GPD_WRAPPER(double x, struct GPDWrapper p)
{// for chiral even GPDs, do nothing, for chiral odd GPDs, return H_T(x,xi)/(x-xi) [we assume the ratio has a smooth limit x-->xi]
int g=p.kins.GPD_type;

//ordinary GPDs:
 if(g==GPD_H || g==GPD_E || g==GPD_HTilde || g==GPD_ETilde)
   return p.gpd(x, p.kins);

//  return 0;--this switches off the HT effects
//chirality odd GPDs:
 if(g==GPDT_H || g==GPDT_E || g==GPDT_HTilde || g==GPDT_ETilde)
 {
   double xi=p.kins.xi;
   double Q2=pow(p.kins.Q, 2);
 
   double a_p=2.0; //see the text below Eq. 0906.0460:35
//on prefcator: I shoudl have Q2/(2*xi) from the integral over lTr; On the other hand I have 0.5*xi/Q relative prefactor between the leading and subleading terms, so final prefactor is 0.25*Q
   return p.gpd(x, p.kins)/minusFirstMomentOfDA*2*(p.kins.Q/4)*pow(a_p,2)*IntLtrZ(a_p*sqrt(fabs((x-xi)*Q2/(2*xi)))); //(division by minusFirstMomentOfDA: get rid of phi(z)/z which will be added later)
    
 }
 return 0; // in case a user provided wrong input
}



///auxiliary function, evaluates simple convolution, should not be called from outside
complex amplitude(AbstractGPD fun, struct GPDKins gpd_kins, double xi, int flavour, GPD_TYPE g, CONV_TYPE c)
{//warning--has adverse effects, resets some elements of gpd_kins
//flavour MUST be positive

complex res;

gpd_kins.GPD_type=g;
//actually it is a duty of the funciton "convolution" to substitute correct coefficent function for each GPD type
gpd_kins.flavour=flavour;

 if(c==C_MINUS)
 {
   gpd_kins.xi=xi;
   double res_re=convolution((AbstractGPD)fun, gpd_kins);
   double res_im=-M_PI*fun(xi, gpd_kins);
  return res_re + I * res_im;
 }
 else if(c==C_PLUS)
 {
   gpd_kins.xi=-xi;
   double res_re=convolution((AbstractGPD)fun, gpd_kins);
   double res_im=M_PI*fun(-xi, gpd_kins);
  return res_re + I * res_im;
 }
return 0; // if we got wrong input
};


/*
 NOTE: BEWARE: For transverse GPDs collinear factorization is broken, so we can use this ONLY in a very special case when H_T(x,xi) vanish at the boundary |x|=|xi|
 */

double fun_interpolated(double x, void** buf)
{
 gsl_spline* spline=(gsl_spline*)buf[0];
 gsl_interp_accel* acc=(gsl_interp_accel*)buf[1];
 double res=gsl_spline_eval (spline, x, acc);
 return res;
}

double convolution(AbstractGPD fun, struct GPDKins p)
{
 int nPoints=10000000;
 gsl_integration_workspace *w = gsl_integration_workspace_alloc (nPoints);
 double result, error;
 double xi=p.xi;
 
 struct GPDWrapper W;
 W.kins=p;
 W.gpd=fun;

 gsl_function F;
 F.function = fun_interpolated;

int nMax=200; // points per each region (-1, xi); (xi, 1)

double x[2*nMax+1];
double y[2*nMax+1];

int i;
double step_x_1=(xi+1)/nMax;
double step_x_2=(1-xi)/nMax;
for(i=0; i<nMax; i++)
{

 x[i]=-1+step_x_1*i;
 y[i]=GPD_WRAPPER(x[i], W);

 x[i+nMax]=xi+step_x_2*i;
 y[i+nMax]=GPD_WRAPPER(x[i+nMax], W);
}
x[2*nMax]=1;
y[2*nMax]=GPD_WRAPPER(x[2*nMax], W);

gsl_interp_accel *acc = gsl_interp_accel_alloc ();
gsl_spline *spline = gsl_spline_alloc (gsl_interp_cspline, 2*nMax+1);
gsl_spline_init (spline, x, y, 2*nMax+1);

void* arr[2]={spline, acc};


 F.params = arr;
// NOTE: Below I deliberately use too high values of precision: it seems GSL underestimates errors
 gsl_integration_qawc (&F, -1, 1, xi, 1e-8, 1e-6, nPoints, w, &result, &error);
if(1e-2*fabs(result) < fabs(error))
{
 fprintf(stderr,"convolution :: problems with convergence at xi=%g: got error/result=%g\n",xi,fabs(error/result));
}
gsl_integration_workspace_free(w);
gsl_spline_free (spline);
gsl_interp_accel_free (acc);

return result;
}






==> anc/src/DVMP.c <==
#include <stdio.h>
#include <stdlib.h>
#include <math.h>
#include <getopt.h>
#include <unistd.h>
#include <fenv.h>
#include <strings.h>
// #include "pdf_pol.h"

//needed here to switch off the gsl error handler
#include <gsl/gsl_errno.h> 

//needed to parse strings in input
#include <strings.h> 

// Abstract pointers defined:
#include "DVMP_XSection.h"
#include "Interference_XSection.h"
#include "BH_XSection.h"
#include "option_parser.h"

#include "Formfactor.h"


void print_usage(char* name)
{
fprintf(stderr, "This application evaluates DVMP cross-section with different models of GPD\n");
fprintf(stderr, "Usage: %s [options]\n", name);
fprintf(stderr, "where\n\t $file is a shared library with GPD [platform-dependent]. We provide for a test purpose libKrollGoloskokovGPD.so for test/illustration purposes\n");
fprintf(stderr, "\n\n Optional parameters :");
fprintf(stderr, "\n -g|--gpd-model\t$GPDFile\t this option allows use external GPDs; if not given, Kroll-Goloskokov is used ");
fprintf(stderr, "\n -N|--NeutrinoType\t$PDGCode\t Possible choices here are neutrino (ν_μ) or antineutrino (-ν_μ). For kinematic in question there is no difference between ν_μ and ν_e");
fprintf(stderr, "\n -T|--Target\t$PDGCode\t Should be either proton or neutron");
fprintf(stderr, "\n -L|--Lepton\t$PDGCode\t Produced lepton");
fprintf(stderr, "\n -M|--Meson\t$PDGCode\t Produced meson (from the lowest octet)");
fprintf(stderr, "\n -B|--Baryon\t$PDGCode\t To what the nucleon is converted. Now only  lowest octet of baryons is supported");
fprintf(stderr, "\n -y|--lepton-fraction\t$Value\t Value of lepton fraction y");
fprintf(stderr, "\n -t|--t\t$Value\t Value of t=Delta^2. If this option is given, DeltaTr (-d) should NOT be used.");
fprintf(stderr, "\n -d|--DeltaTr\t$Value\t Value of Delta_tr, GeV. If this option is given, t (-t) should NOT be used.");
fprintf(stderr, "\n -q|--virtuality\t$Value\t virtuality sqrt{Q2}");
fprintf(stderr, "\n -w|--use-twist3\t$Value\tShould twist-3 contributions be taken into account ? [Possible values of $Value are 'y/yes' and 'n/no', defaul:yes]");
fprintf(stderr, "\n -h|--help\t\tprints this help\n");
exit(0);
}

int main(int argc, char* argv[])
{
feenableexcept(FE_DIVBYZERO | FE_INVALID | FE_OVERFLOW);

int next_option;
int use_tw3=1;
/* A string listing valid short options letters. */
const char* const short_options = "N:T:L:M:B:y:t:d:q:g:w:";



// NOTE:getopt_long is GNU extension, not a standard
/* An array describing valid long options. */
const struct option long_options[] = {
{ "help", 0, NULL, 'h' },
{ "gpd-model", 1, NULL, 'g' },
{ "NeutrinoType", 1, NULL, 'N' },
{ "Target", 1, NULL, 'T' },
{ "Lepton", 1, NULL, 'L' },
{ "Meson", 1, NULL, 'M' },
{ "Baryon", 1, NULL, 'B' },
{ "lepton-fraction", 1, NULL, 'y' },
{ "t", 1, NULL, 't' },
{ "DeltaTr", 1, NULL, 'd' },
{ "virtuality", 1, NULL, 'q' },
{ "use-twist3", 1, NULL, 'w' },
{ NULL, 0, NULL, 0 } /* Required at end of array. */
};

char* libGPD=NULL;

process p;
  double xBj, y, t, Q;
  double DeltaTr;

  int isSet_t=0;
  int isSet_Delta=0;
do {
 next_option = getopt_long (argc, argv, short_options, long_options, NULL);
 switch (next_option)
 {
  case 'h': /* -h or --help */
   print_usage (argv[0]);
  case 'g':
   libGPD=optarg;break;
  case 'N':
   p.projectile = option_parser(optarg);break;
  case 'T':
   p.target = option_parser(optarg);break;
  case 'M':
   p.finalMeson = option_parser(optarg);break;
  case 'B':
   p.finalBaryon = option_parser(optarg);break;
  case 'L':
   p.finalLepton = option_parser(optarg);break;

  case 'y':
   y = atof(optarg); break;
  case 't':
   t = atof(optarg); isSet_t=1; break;
  case 'd':
   DeltaTr = atof(optarg); isSet_Delta=1; break;
  case 'q':
   Q = atof(optarg); break;
  case '?': /* The user specified an invalid option. */
   print_usage (argv[0]);
  case 'w':
    if((!strcasecmp(optarg, "yes"))|| (!strcasecmp(optarg, "y")))
    {
      use_tw3=1;
    }
    else if((!strcasecmp(optarg, "no"))|| (!strcasecmp(optarg, "n")))
    {
      use_tw3=0;
    }
    else
    {
      fprintf(stderr, "Possible values for option -w|--use-twist3 are Yes/No, default: Yes. Did not understand what You mean with %s\n", optarg);
      exit(1);
    };
   break;

  case -1: /* Done with options. */
   break;
  default: /* Something else: unexpected. */
   print_usage(argv[0]);
 }
}while (next_option != -1);


if(!is_known_process(&p))exit(1);


if(isSet_Delta && isSet_t)
{
  fprintf(stderr, "You've given both DeltaTr and t, use either of them\n");
  exit(1);
}

if(!isSet_Delta && !isSet_t)
{
    fprintf(stderr, "By default make evaluation for t=t_min\n");
    DeltaTr=0;
    isSet_Delta=1;
}


if(isSet_Delta)
{
    double xi=xBj/(2-xBj);
    t=-(4*pow(xi*m_N,2)+pow(DeltaTr,2))/(1-pow(xi,2)); // t=0 is unphysical 
}





gsl_set_error_handler_off (); // don't quit in case of minor errors
  int i, nMax=50;

 double kins[5]={y, 0, t, Q, use_tw3}; // y, xBj, t, Q, use_twist3 effects (1=yes, anything else=ignore)

  double res;
  double phi=0;//not needed here rigorously speaking; but have to pass it as dummy argument
Harmonics Hcs_BH;
Harmonics Hcs_Intf;


   AbstractGPD extGPD;
   if(!load_GPD(libGPD, &extGPD))exit(1);

XSection Sigma;

XSection SigmaAll[nMax]; // array which remembers all values for later printing them
int ret;
// Diff. cross-section of the process nu p-->l M p
printf("________________________________________________________________\n");
printf("           Components of the cross-section\n");
// printf("     x_B d^3 sigma/dt d x_B dQ2  [10^-40 cm^2/GeV^4]\n");
printf("     x_B d^4 sigma/dt d x_B dQ2 dphi  [10^-40 cm^2/GeV^4]\n");
printf("   Process: %s + %s --> %s + %s + %s \n",ParticleName(p.projectile),ParticleName(p.target),ParticleName(p.finalLepton),ParticleName(p.finalMeson),ParticleName(p.finalBaryon));
// printf(" x_B\tL\tT\tLT\tTT\tL'T\tT'T\n");
printf(" x_B          L         T           LT      TT      L'T     T'T\n");
printf("________________________________________________________________\n");
  for(i=1; i<nMax; i++)
  {
   xBj=1.*i/nMax;
   kins[1]=xBj;

    double xi=xBj/(2-xBj);
    t=-(4*pow(xi*m_N,2)+pow(DeltaTr,2))/(1-pow(xi,2)); // t=0 is unphysical
    kins[2]=t;



//    ret=dvmp_XSection_dlnx_dt_dQ2(extGPD, kins, p, &Sigma);//phi-integrated differential cross-section (only components L and T are not zero)
      ret=dvmp_XSection_dlnx_dt_dQ2_dphi(extGPD, kins, p, &Sigma);// differential cross-section (6 components)

  if(ret==PROCESS_NOT_FOUND)exit(1);
  if(ret==WRONG_KINEMATICS)continue;
    
//    printf("%6f  %6g  %6g  %6g  %6g  %6g  %6g\n", xBj, Sigma.L, Sigma.T, Sigma.LT, Sigma.TT, Sigma.LPrimeT, Sigma.TPrimeT);
   printf("%6f  %6g  %6g  %6g  %6g  %6g  %6g\n", xBj, Sigma.L, Sigma.T, Sigma.LT, Sigma.TT, Sigma.LPrimeT, Sigma.TPrimeT);
   SigmaAll[i]=Sigma;
  }
  
printf("________________________________________________________________\n");
printf("           Angular harmonics\n");
printf(" x_B       c_0-1        c_1     c_2     s_1      s_2\n");
printf("________________________________________________________________\n");

  
    for(i=1; i<nMax; i++)
  {
   xBj=1.*i/nMax;
   kins[1]=xBj;

    double xi=xBj/(2-xBj);
    t=-4*pow(xi*m_N,2)/(1-pow(xi,2)); // t=0 is unphysical
    kins[2]=t;
       printf("%6f  %6g  %6g  %6g  %6g  %6g\n", xBj, SigmaAll[i].H.c[0]-1, SigmaAll[i].H.c[1], SigmaAll[i].H.c[2], SigmaAll[i].H.s[1], SigmaAll[i].H.s[2]);
  }
  
// // Formfactor as a function of t for different flavours
//   for(i=0; i<nMax; i++)
//   {
//     t=-0.1*i;
// //     double res_1=Formfactor(extGPD, t, GPD_H, 1, NULL);
// //     double res_2=Formfactor(extGPD, t, GPD_H, 2, NULL);
// //     double res_3=Formfactor(extGPD, t, GPD_H, 3, NULL);
// //     fprintf(stderr, "%g\t%g\t%g\t%g\n", t, res_1, res_2, res_3);
//  double F1=2./3.*Formfactor(extGPD, t, GPD_H, 1, NULL)-1./3.*Formfactor(extGPD, t, GPD_H, 2, NULL)-1./3.*Formfactor(extGPD, t, GPD_H, 3, NULL);
//  double F2=2./3.*Formfactor(extGPD, t, GPD_E, 1, NULL)-1./3.*Formfactor(extGPD, t, GPD_E, 2, NULL)-1./3.*Formfactor(extGPD, t, GPD_E, 3, NULL);
//      fprintf(stderr, "%g\t%g\t%g\n", t, F1, F2);
//   }
// exit(0);

// Angle phi-dependent diff. cross-section of the process nu p-->l M p
// printf("________________________________________________________________\n");
// printf("Cross-section x_B d^4 sigma/dt d x_B dQ2 d phi [nb/GeV^4]\n");
// printf(" x_B\tDVMP\tBH\tInterference\tTotal\n");
// printf("________________________________________________________________\n");
// 
// double phi=0;
// Harmonics Hcs_BH;
// Harmonics Hcs_Intf;
//   for(i=1; i<nMax; i++)
//   {
//    xBj=1.*i/nMax;
//    kins[1]=xBj;
// if(isSet_Delta)
// {
//   double xi=xBj/(2-xBj);
//   t=(-4*pow(xi*m_N,2)-pow(DeltaTr,2))/(1-pow(xi,2));
// }
//     kins[2]=t;
// 
// 
// 
//    double res_DVMP=dvmp_XSection_dlnx_dt_dQ2_dphi(extGPD, phi, kins, p);//pure DVMP
//    double  res_INT=intf_XSection_dlnx_dt_dQ2_dphi(extGPD, phi, kins, p, &Hcs_Intf);//DVMP-BH interference
//    double   res_BH=BH_XSection_dlnx_dt_dQ2_dphi(extGPD, phi, kins, p, &Hcs_BH);//DVMP-BH interference
// 
// //print forward cross-sections
//    printf("%6f  %6g  %6g  %6g  %6g\n", xBj, res_DVMP, res_BH, res_INT, res_DVMP+res_BH+res_INT);
//   }
   
// // Harmonics
// printf("________________________________________________________________\n");
// printf("Cross-section x_B d^4 sigma/dt d x_B dQ2 d phi [nb/GeV^4]\n");
// printf(" x_B       c_0         c_1         c_2         s_1\n");
// printf("________________________________________________________________\n");
// 
//   for(i=1; i<nMax; i++)
//   {
//    xBj=1.*i/nMax;
//    kins[1]=xBj;
// if(isSet_Delta)
// {
//   double xi=xBj/(2-xBj);
//   t=(-4*pow(xi*m_N,2)-pow(DeltaTr,2))/(1-pow(xi,2));
// }
//     kins[2]=t;
// 
// 
//    double res_DVMP=dvmp_XSection_dlnx_dt_dQ2_dphi(extGPD, phi, kins, p);//pure DVMP
//    double  res_INT=intf_XSection_dlnx_dt_dQ2_dphi(extGPD, phi, kins, p, &Hcs_Intf);//DVMP-BH interference
//    double   res_BH=BH_XSection_dlnx_dt_dQ2_dphi(extGPD, phi, kins, p, &Hcs_BH);//DVMP-BH interference
// //print harmonics (don't forget, DeltaTr should be !=0 for most of them)
// //    printf("%6f  %6g  %6g  %6g  %6g\n", xBj, res_DVMP+Hcs_BH.c[0]+Hcs_Intf.c[0], Hcs_BH.c[1]+Hcs_Intf.c[1], Hcs_BH.c[2]+Hcs_Intf.c[2], Hcs_Intf.s[1]);
//       printf("%6f  %6g  %6g  %6g  %6g\n", xBj, 1+(Hcs_BH.c[0]+Hcs_Intf.c[0])/res_DVMP, (Hcs_BH.c[1]+Hcs_Intf.c[1])/res_DVMP, (Hcs_BH.c[2]+Hcs_Intf.c[2])/res_DVMP, Hcs_Intf.s[1]/res_DVMP);
// //          printf("%6f  %6g  %6g  %6g  %6g\n", xBj, res_DVMP, Hcs_BH.c[0], Hcs_Intf.c[0], res_DVMP+Hcs_BH.c[0]+Hcs_Intf.c[0]);
// //             printf("%6f  %6g  %6g  %6g  %6g\n", xBj, 1., Hcs_BH.c[0]/res_DVMP, Hcs_Intf.c[0]/res_DVMP, (res_DVMP+Hcs_BH.c[0]+Hcs_Intf.c[0])/res_DVMP);
// 
//   }
  
// // Harmonics
// printf("________________________________________________________________\n");
// printf("Cross-section x_B d^4 sigma/dt d x_B dQ2 d phi [nb/GeV^4] for x=0.1\n");
// printf(" Q^2       c_0         c_1         c_2         s_1\n");
// printf("________________________________________________________________\n");
// 
// xBj=0.1;
//    kins[1]=xBj;
// if(isSet_Delta)
// {
//   double xi=xBj/(2-xBj);
//   t=(-4*pow(xi*m_N,2)-pow(DeltaTr,2))/(1-pow(xi,2));
// }
//     kins[2]=t;
//     
// double Q_loop;
// //   for(Q_loop=2; Q_loop<=6.3245; Q_loop+=0.25)
//   for(Q_loop=2; Q_loop<=10; Q_loop+=0.25)
//   {
//    kins[3]=Q_loop;
// 
//    double res_DVMP=dvmp_XSection_dlnx_dt_dQ2_dphi(extGPD, phi, kins, p);//pure DVMP
//    double  res_INT=intf_XSection_dlnx_dt_dQ2_dphi(extGPD, phi, kins, p, &Hcs_Intf);//DVMP-BH interference
//    double   res_BH=BH_XSection_dlnx_dt_dQ2_dphi(extGPD, phi, kins, p, &Hcs_BH);//DVMP-BH interference
//       printf("%6f  %6g  %6g  %6g  %6g\n", pow(Q_loop,2), 1+(Hcs_BH.c[0]+Hcs_Intf.c[0])/res_DVMP, (Hcs_BH.c[1]+Hcs_Intf.c[1])/res_DVMP, (Hcs_BH.c[2]+Hcs_Intf.c[2])/res_DVMP, Hcs_Intf.s[1]/res_DVMP);
// 
//   }
// kins[3]=Q;//restore value
  
// // Harmonics
// printf("________________________________________________________________\n");
// printf("Contributions to c_0 harmonics from different terms\n");
// printf(" x_B       BH/DVMP   Intf/DVMP   Total/DVMP\n");
// printf("________________________________________________________________\n");
// 
//   for(i=1; i<nMax; i++)
//   {
//    xBj=1.*i/nMax;
//    kins[1]=xBj;
// if(isSet_Delta)
// {
//   double xi=xBj/(2-xBj);
//   t=(-4*pow(xi*m_N,2)-pow(DeltaTr,2))/(1-pow(xi,2));
// }
//     kins[2]=t;
// 
// kins[0]=0.5;
// 
//    double res_DVMP=dvmp_XSection_dlnx_dt_dQ2_dphi(extGPD, phi, kins, p);//pure DVMP
//    double  res_INT=intf_XSection_dlnx_dt_dQ2_dphi(extGPD, phi, kins, p, &Hcs_Intf);//DVMP-BH interference
//    double   res_BH=BH_XSection_dlnx_dt_dQ2_dphi(extGPD, phi, kins, p, &Hcs_BH);//DVMP-BH interference
//    printf("%6f  %6g  %6g  %6g\n", xBj, Hcs_BH.c[0]/res_DVMP, Hcs_Intf.c[0]/res_DVMP, (res_DVMP+Hcs_BH.c[0]+Hcs_Intf.c[0])/res_DVMP);
// 
//   }
}


==> anc/src/DVMP_Amplitude.c <==
#include "DVMP_Amplitude.h"
#include <stdio.h>
#include <math.h>
#include <complex.h>
#include "phys.h"

//need the following to convert PDG codes of particles into names (in "Process not found/not possible" message)
#include "option_parser.h"

#include "Convolution.h"




int sigma_matrix(AbstractGPD fun, double* kins, process p, complex* res)
{
//    double y=kins[0];not needed in hadronic part
   double xBj=kins[1];
   double t=kins[2];
   double Q=kins[3];

   double xi=xBj/(2-xBj);

  struct GPDKins gpd_kins;
  gpd_kins.xi=xi;
  gpd_kins.t=t;
  gpd_kins.Q=Q; // flavour and type will be inserted later
  gpd_kins.use_tw3=kins[4]; // 1: consider higher twist contributions, 0: ignore them
  
  complex amp[3*2*2]={0};
  if(HelicityAmplitude(fun, gpd_kins, p, amp)==PROCESS_NOT_FOUND)return PROCESS_NOT_FOUND;
  int i, j, nu, nuPrime;
  for(i=0; i<3; i++)
    for(j=0; j<3; j++)
    {
      res[3*i+j]=0;
      for(nu=0; nu<2;nu++)
       for(nuPrime=0; nuPrime<2;nuPrime++)
       res[3*i+j]+=conj(amp[4*i+2*nu+nuPrime])*amp[4*j+2*nu+nuPrime]/2;
    };
  return SUCCESS;
}; 



int HelicityAmplitude(AbstractGPD fun, struct GPDKins gpd_kins, process p, complex* res)
{
  
  double xi=fabs(gpd_kins.xi);
  double t=gpd_kins.t;
  double Q=gpd_kins.Q;
  
  // ordering of indices: idx_mu; nu, nuPrime={-,+}; idx_mu=mu+1 (so mu=0 corresponds to idx_mu=1)
//   complex res[3][2][2]={0};
  int f;//flavour
  complex H, E, Htilde, Etilde;
  
//in case of the transverse GPDs we should be careful since both vector and axial terms contribute [typically we have combinations of type g_V +/- g_A]. For this reason we should keep separately vector and axial contributions
  complex HT, ET, HTtilde, ETtilde;
  complex HT_V, ET_V, HTtilde_V, ETtilde_V;
  complex HT_A, ET_A, HTtilde_A, ETtilde_A;
  
  H=0; E=0; Htilde=0; Etilde=0;
  HT=0; ET=0; HTtilde=0; ETtilde=0;
  HT_V=0; ET_V=0; HTtilde_V=0; ETtilde_V=0;
  HT_A=0; ET_A=0; HTtilde_A=0; ETtilde_A=0;
  
  double t0=-4*pow(m_N*xi,2)/(1-pow(xi,2));
  double tPrime=t-t0;
  double sqrt_tPrime=sqrt(-tPrime);
  double sqrt_tPrime_mN=sqrt_tPrime/(2*m_N);
  
  struct etaFactors s;
  if(flavourFactor(p, &s)==PROCESS_NOT_FOUND)
  {
    return PROCESS_NOT_FOUND;
  }
  
  for(f=0; f<3; f++)
    {//NOTE: Each evaluation of amplitude(...) is time-consuming, so evaluate it only if it really contributes
    //NOTE: Below flavor is shifted by 1 in case of amplitude (u=1)
      if(s.APlus[f]!=0)
      {
	H+=s.APlus[f]*amplitude(fun, gpd_kins, xi, f+1, GPD_H, C_PLUS);
        E+=s.APlus[f]*amplitude(fun, gpd_kins, xi, f+1, GPD_E, C_PLUS);
      }
      if(s.AMinus[f]!=0)
      {
	H+=s.AMinus[f]*amplitude(fun, gpd_kins, xi, f+1, GPD_H, C_MINUS);
        E+=s.AMinus[f]*amplitude(fun, gpd_kins, xi, f+1, GPD_E, C_MINUS);
      }

      if(s.VPlus[f]!=0)
      {
        Htilde+=s.VPlus[f]*amplitude(fun, gpd_kins, xi, f+1, GPD_HTilde, C_PLUS);
        Etilde+=s.VPlus[f]*amplitude(fun, gpd_kins, xi, f+1, GPD_ETilde, C_PLUS);   
      }
      if(s.VMinus[f]!=0)
      {
        Htilde+=s.VMinus[f]*amplitude(fun, gpd_kins, xi, f+1, GPD_HTilde, C_MINUS);
        Etilde+=s.VMinus[f]*amplitude(fun, gpd_kins, xi, f+1, GPD_ETilde, C_MINUS);   
      }
    }
//       complex tmp_1=- ( (1-pow(xi,2))*H-pow(xi,2)*E ) - ( (1-pow(xi,2))*Htilde-pow(xi,2)*Etilde );
//       complex tmp_2=sqrt_tPrime_mN*(-E+xi*Etilde);
//       complex tmp_3=sqrt_tPrime_mN*(E+xi*Etilde);
//       complex tmp_4=-((1-pow(xi,2))*H-pow(xi,2)*E ) + ( (1-pow(xi,2))*Htilde-pow(xi,2)*Etilde );
  double pref=2*8*M_PI*alpha_s(Q,3)*minusFirstMomentOfDA/(9*Q)/sqrt(1-pow(xi,2));//just to make things faster, this will be evaluated many times
      res[4*PHOTON_L+2*BARYON_MINUS+BARYON_MINUS]= pref*(- ( (1-pow(xi,2))*H-pow(xi,2)*E ) - ( (1-pow(xi,2))*Htilde-pow(xi,2)*Etilde ) );
      res[4*PHOTON_L+2*BARYON_MINUS+BARYON_PLUS]=pref*sqrt_tPrime_mN*(-E+xi*Etilde);
      res[4*PHOTON_L+2*BARYON_PLUS+BARYON_MINUS]=pref*sqrt_tPrime_mN*(E+xi*Etilde);
      res[4*PHOTON_L+2*BARYON_PLUS+BARYON_PLUS]= pref*(-((1-pow(xi,2))*H-pow(xi,2)*E ) + ( (1-pow(xi,2))*Htilde-pow(xi,2)*Etilde ));
      
//in case of the transverse GPDs  both vector and axial terms contribute [typically we have combinations of type g_V +/- g_A]. For this reason we should keep separately vector and axial contributions
      if(gpd_kins.use_tw3!=1)return SUCCESS; //don't take into account higher twists

    for(f=0; f<3; f++)
    {//NOTE: Each evaluation of amplitude(...) is time-consuming, so evaluate it only if it really contributes
    //NOTE: Below flavor is shifted by 1 in case of amplitude (u=1)
      if(s.APlus[f]!=0)
      {
	HT_A+=s.APlus[f]*amplitude(fun, gpd_kins, xi, f+1, GPDT_H, C_PLUS);
        ET_A+=s.APlus[f]*amplitude(fun, gpd_kins, xi, f+1, GPDT_E, C_PLUS);
	HTtilde_A+=s.APlus[f]*amplitude(fun, gpd_kins, xi, f+1, GPDT_HTilde, C_PLUS);
        ETtilde_A+=s.APlus[f]*amplitude(fun, gpd_kins, xi, f+1, GPDT_ETilde, C_PLUS);
      }
      if(s.AMinus[f]!=0)
      {
	HT_A-=s.AMinus[f]*amplitude(fun, gpd_kins, xi, f+1, GPDT_H, C_MINUS);
        ET_A-=s.AMinus[f]*amplitude(fun, gpd_kins, xi, f+1, GPDT_E, C_MINUS);
	HTtilde_A-=s.AMinus[f]*amplitude(fun, gpd_kins, xi, f+1, GPDT_HTilde, C_MINUS);
        ETtilde_A-=s.AMinus[f]*amplitude(fun, gpd_kins, xi, f+1, GPDT_ETilde, C_MINUS);
      }

      if(s.VPlus[f]!=0)
      {
	HT_V+=s.VPlus[f]*amplitude(fun, gpd_kins, xi, f+1, GPDT_H, C_PLUS);
        ET_V+=s.VPlus[f]*amplitude(fun, gpd_kins, xi, f+1, GPDT_E, C_PLUS);
	HTtilde_V+=s.VPlus[f]*amplitude(fun, gpd_kins, xi, f+1, GPDT_HTilde, C_PLUS);
        ETtilde_V+=s.VPlus[f]*amplitude(fun, gpd_kins, xi, f+1, GPDT_ETilde, C_PLUS);
      }
      if(s.VMinus[f]!=0)
      {
	HT_V+=s.VMinus[f]*amplitude(fun, gpd_kins, xi, f+1, GPDT_H, C_MINUS);
        ET_V+=s.VMinus[f]*amplitude(fun, gpd_kins, xi, f+1, GPDT_E, C_MINUS);
	HTtilde_V+=s.VMinus[f]*amplitude(fun, gpd_kins, xi, f+1, GPDT_HTilde, C_MINUS);
        ETtilde_V+=s.VMinus[f]*amplitude(fun, gpd_kins, xi, f+1, GPDT_ETilde, C_MINUS);   
      }
    }

  
//just some common factors to optimze the code.
  double xi2=xi*xi;    
  double xiSqrt=sqrt(1-xi2);
  double pref_T=2*4*M_PI*alpha_s(Q,3)*minusFirstMomentOfDA/(9*Q*Q)/xiSqrt;//just to make things faster, this will be evaluated many times
  
      HT=HT_A-HT_V;
      ET=ET_A-ET_V;
      HTtilde=HTtilde_A-HTtilde_V;
      ETtilde=ETtilde_A-ETtilde_V;
      
      res[4*PHOTON_PLUS+2*BARYON_MINUS+BARYON_MINUS]=pref_T*sqrt_tPrime_mN*(HTtilde+(1+xi)*(ET-ETtilde));
      res[4*PHOTON_PLUS+2*BARYON_MINUS+BARYON_PLUS]=pref_T*xiSqrt*pow(sqrt_tPrime_mN,2)*HTtilde;
      res[4*PHOTON_PLUS+2*BARYON_PLUS+BARYON_MINUS]=pref_T*xiSqrt*(HT-pow(sqrt_tPrime_mN,2)*HTtilde+xi*(ETtilde-xi*ET)/(1-xi2));
      res[4*PHOTON_PLUS+2*BARYON_PLUS+BARYON_PLUS]=pref_T*sqrt_tPrime_mN*(HTtilde+(1-xi)*(ET+ETtilde));

      HT=HT_A+HT_V;
      ET=ET_A+ET_V;
      HTtilde=HTtilde_A+HTtilde_V;
      ETtilde=ETtilde_A+ETtilde_V;
      res[4*PHOTON_MINUS+2*BARYON_MINUS+BARYON_MINUS]=-pref_T*sqrt_tPrime_mN*(HTtilde+(1-xi)*(ET+ETtilde));
      res[4*PHOTON_MINUS+2*BARYON_MINUS+BARYON_PLUS]=pref_T*xiSqrt*(HT-pow(sqrt_tPrime_mN,2)*HTtilde+xi*(ETtilde-xi*ET)/(1-xi2));
      res[4*PHOTON_MINUS+2*BARYON_PLUS+BARYON_MINUS]=pref_T*xiSqrt*pow(sqrt_tPrime_mN,2)*HTtilde;
      res[4*PHOTON_MINUS+2*BARYON_PLUS+BARYON_PLUS]=-pref_T*sqrt_tPrime_mN*(HTtilde+(1+xi)*(ET-ETtilde));
      
    
      

      return SUCCESS;
}


int flavourFactor(process p, struct etaFactors* res)
{
int i;
for(i=0; i<3; i++)
{
  res->VMinus[i]=0;
  res->VPlus[i]=0;
  res->AMinus[i]=0;
  res->APlus[i]=0;
}



//BEGIN Process-dependent part begins
 if((p.projectile == NuMu && p.target == Proton && p.finalMeson ==PiPlus && p.finalBaryon ==Proton && p.finalLepton == MuMinus) || (p.projectile ==NuMuBar && p.target == Neutron && p.finalMeson ==PiMinus && p.finalBaryon == Neutron && p.finalLepton == MuPlus))
 {// process 1a, 2b
   res->AMinus[1]=CKM_V[0][1]; 
   res->APlus[0]=CKM_V[0][1];
   res->VMinus[1]=CKM_V[0][1]; 
   res->VPlus[0]=CKM_V[0][1];
  }
else if((p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==PiPlus && p.finalBaryon ==Neutron && p.finalLepton == MuMinus) || (p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==PiMinus && p.finalBaryon ==Proton && p.finalLepton == MuPlus))
 {// process 2a, 1b
   res->AMinus[0]=CKM_V[0][1]; 
   res->APlus[1]=CKM_V[0][1];
   res->VMinus[0]=CKM_V[0][1]; 
   res->VPlus[1]=CKM_V[0][1];
  }
else if((p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==PiZero && p.finalBaryon ==Proton && p.finalLepton == MuMinus) || (p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==PiZero && p.finalBaryon ==Neutron && p.finalLepton == MuPlus))
 {// process 3a, 3b
   res->AMinus[0]=-CKM_V[0][1]/sqrt(2); 
   res->AMinus[1]=-res->AMinus[0]; 
   res->APlus[0]=-res->AMinus[0]; 
   res->APlus[1]=res->AMinus[0]; 

   res->VMinus[0]=res->AMinus[0]; 
   res->VMinus[1]=-res->AMinus[0];
   res->VPlus[0]=-res->AMinus[0]; 
   res->VPlus[1]=res->AMinus[0]; 

  }
else if(p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==PiZero && p.finalBaryon ==SigmaZero && p.finalLepton == MuPlus)
 {//process 7a
   res->APlus[1]=CKM_V[0][2]/2; 
   res->APlus[2]=-res->APlus[1]; 
   res->VPlus[1]=res->APlus[1]; 
   res->VPlus[2]=-res->APlus[1]; 

  }
else if(p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==PiMinus && p.finalBaryon ==SigmaPlus && p.finalLepton == MuPlus)
 { // process 6a   
   res->APlus[1]=-CKM_V[0][2]; 
   res->APlus[2]=-res->APlus[1]; 
   res->VPlus[1]=res->APlus[1]; 
   res->VPlus[2]=-res->APlus[1]; 

  }
else if(p.projectile ==NuMu && p.target == Neutron && (p.finalMeson ==KZeroL || p.finalMeson==KZeroS)  && p.finalBaryon ==Proton && p.finalLepton == MuMinus)
 {// K0 amplitude / sqrt(2); process 16b
   res->APlus[0]=CKM_V[0][2]/sqrt(2);
   res->APlus[1]=-res->APlus[0];
   res->VPlus[0]=res->APlus[0];
   res->VPlus[1]=-res->APlus[0];

  }
else if(p.projectile ==NuMuBar && p.target == Proton && (p.finalMeson ==KZeroL || p.finalMeson ==KZeroS) && p.finalBaryon ==SigmaZero && p.finalLepton == MuPlus)
 {//this is amplitude of K0 production/sqrt(2); process 11a
   res->AMinus[1]=-CKM_V[0][1]/2;
   res->AMinus[2]=-res->AMinus[1];
   res->VMinus[1]=res->AMinus[1];
   res->VMinus[2]=-res->AMinus[1];

 }
else if(p.projectile ==NuMu && p.target == Proton && p.finalMeson ==KPlus && p.finalBaryon ==SigmaPlus && p.finalLepton == MuMinus)
 {//process 14a
   res->AMinus[1]=-CKM_V[0][1];
   res->AMinus[2]=-res->AMinus[1];
   res->VMinus[1]=res->AMinus[1];
   res->VMinus[2]=-res->AMinus[1];

  }
else if(p.projectile ==NuMuBar && p.target == Proton && (p.finalMeson ==KZeroL || p.finalMeson ==KZeroS) && p.finalBaryon ==Lambda && p.finalLepton == MuPlus)
 {//this is amplitude of K0 production/sqrt(2); process 12a   
   double tmp=-CKM_V[0][1]/sqrt(12);
   res->AMinus[0]=2*tmp;
   res->AMinus[1]=-tmp;
   res->AMinus[2]=-tmp;
   res->VMinus[0]=2*tmp;
   res->VMinus[1]=-tmp;
   res->VMinus[2]=-tmp;

}
else if(p.projectile ==NuMuBar && p.target == Proton && (p.finalMeson ==KZeroL || p.finalMeson ==KZeroS) && p.finalBaryon ==Neutron && p.finalLepton == MuPlus)
 {//this is amplitude of K0Bar production/sqrt(2); process 13a
   double tmp=-CKM_V[0][2]/sqrt(2);
   res->AMinus[0]=tmp;
   res->AMinus[1]=-tmp;
   res->VMinus[0]=tmp;
   res->VMinus[1]=-tmp;
 }
else if((p.projectile ==NuMuBar && p.target == Neutron && (p.finalMeson ==KZeroL || p.finalMeson ==KZeroS) && p.finalBaryon ==SigmaMinus && p.finalLepton == MuPlus) || (p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==KPlus && p.finalBaryon ==SigmaZero && p.finalLepton == MuMinus))
 {//for the first part, this is amplitude of K0 production/sqrt(2); process 11b, 14b   
   double tmp=-CKM_V[0][1]/sqrt(2);
   res->AMinus[0]=tmp;
   res->AMinus[2]=-tmp;
   res->VMinus[0]=tmp;
   res->VMinus[2]=-tmp;

  }
else if((p.projectile ==NuMuBar && p.target == Neutron && p.finalMeson ==PiMinus && p.finalBaryon ==SigmaZero && p.finalLepton == MuPlus) || (p.projectile ==NuMuBar && p.target == Neutron && p.finalMeson ==PiZero && p.finalBaryon ==SigmaMinus && p.finalLepton == MuPlus))
 {//process 7b, 8b   
   double tmp=-CKM_V[0][2]/sqrt(2);
   res->APlus[0]=tmp;
   res->APlus[2]=-tmp;
   res->VPlus[0]=tmp;
   res->VPlus[2]=-tmp;

  }
else if( (p.projectile ==NuMu && p.target == Proton && p.finalMeson ==PiPlus && p.finalBaryon ==Neutron && p.finalLepton == NuMu) || (p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==PiPlus && p.finalBaryon ==Neutron && p.finalLepton == NuMuBar) )
 {//process 4a
   res->AMinus[0]=g[1][0];
   res->AMinus[1]=-g[1][0];
   res->APlus[0]=g[1][1];
   res->APlus[1]=-g[1][1];
   
   res->VMinus[0]=g[0][0];
   res->VMinus[1]=-g[0][0];
   res->VPlus[0]=g[0][1];
   res->VPlus[1]=-g[0][1];
  }
else if( (p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==PiMinus && p.finalBaryon ==Proton && p.finalLepton == NuMu) || (p.projectile ==NuMuBar && p.target == Neutron && p.finalMeson ==PiMinus && p.finalBaryon ==Proton && p.finalLepton == NuMuBar) )
 { // process 4b
   res->AMinus[0]=g[1][1];
   res->AMinus[1]=-g[1][1];
   res->APlus[0]=g[1][0];
   res->APlus[1]=-g[1][0];
   
   res->VMinus[0]=g[0][1];
   res->VMinus[1]=-g[0][1];
   res->VPlus[0]=g[0][0];
   res->VPlus[1]=-g[0][0];

  }
else if( (p.projectile ==NuMu && p.target == Proton && p.finalMeson ==PiZero && p.finalBaryon ==Proton && p.finalLepton == NuMu) || (p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==PiZero && p.finalBaryon ==Proton && p.finalLepton == NuMuBar ) )
 {//process 5a
   res->AMinus[0]=g[1][0]/sqrt(2);
   res->AMinus[1]=-g[1][1]/sqrt(2);
   res->APlus[0]=g[1][0]/sqrt(2);
   res->APlus[1]=-g[1][1]/sqrt(2);
   
   res->VMinus[0]=g[0][0]/sqrt(2);
   res->VMinus[1]=-g[0][1]/sqrt(2);
   res->VPlus[0]=g[0][0]/sqrt(2);
   res->VPlus[1]=-g[0][1]/sqrt(2);

  }
else if( (p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==PiZero && p.finalBaryon ==Neutron && p.finalLepton == NuMu) || (p.projectile ==NuMuBar && p.target == Neutron && p.finalMeson ==PiZero && p.finalBaryon ==Neutron && p.finalLepton == NuMuBar) )
 {//process 5b
   res->AMinus[0]=-g[1][1]/sqrt(2);
   res->AMinus[1]=g[1][0]/sqrt(2);
   res->APlus[0]=-g[1][1]/sqrt(2);
   res->APlus[1]=g[1][0]/sqrt(2);
   
   res->VMinus[0]=-g[0][1]/sqrt(2);
   res->VMinus[1]=g[0][0]/sqrt(2);
   res->VPlus[0]=-g[0][1]/sqrt(2);
   res->VPlus[1]=g[0][0]/sqrt(2);

  }
else if(p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==PiZero && p.finalBaryon ==Lambda && p.finalLepton == MuPlus)
 {//process 8a   
   double tmp=-CKM_V[0][2]/sqrt(12);
   res->APlus[0]=2*tmp;
   res->APlus[1]=-tmp;
   res->APlus[2]=-tmp;
   res->VPlus[0]=2*tmp;
   res->VPlus[1]=-tmp;
   res->VPlus[2]=-tmp;
  }
else if(p.projectile ==NuMuBar && p.target == Neutron && p.finalMeson ==PiMinus && p.finalBaryon ==Lambda && p.finalLepton == MuPlus)
 {//process 6b
   double tmp=-CKM_V[0][2]/sqrt(6);
   res->APlus[1]=2*tmp;
   res->APlus[0]=-tmp;
   res->APlus[2]=-tmp;
   res->VPlus[1]=2*tmp;
   res->VPlus[0]=-tmp;
   res->VPlus[2]=-tmp;

  }
  else  if(p.projectile ==NuMu && p.target == Proton && p.finalMeson ==KPlus && p.finalBaryon ==Proton && p.finalLepton == MuMinus)
 { // process 9a  
   double tmp=-CKM_V[0][2];
   res->APlus[0]=tmp;
   res->AMinus[2]=tmp;
   res->VPlus[0]=tmp;
   res->VMinus[2]=tmp;

  }
else if(p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==KMinus && p.finalBaryon ==Proton && p.finalLepton == MuPlus)
 { // process 10a
   double tmp=CKM_V[0][2];
   res->AMinus[0]=tmp;
   res->APlus[2]=tmp;
   res->VMinus[0]=tmp;
   res->VPlus[2]=tmp;

  }
  else  if(p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==KPlus && p.finalBaryon ==Neutron && p.finalLepton == MuMinus)
 {// process 9b
   
   double tmp=CKM_V[0][2];
   res->APlus[1]=tmp;
   res->AMinus[2]=tmp;
   res->VPlus[1]=tmp;
   res->VMinus[2]=tmp;

  }
else if(p.projectile ==NuMuBar && p.target == Neutron && p.finalMeson ==KMinus && p.finalBaryon ==Neutron && p.finalLepton == MuPlus)
 { // process 10b
   
   double tmp=CKM_V[0][2];
   res->AMinus[1]=tmp;
   res->APlus[2]=tmp;
   res->VMinus[1]=tmp;
   res->VPlus[2]=tmp;

  }
else if(p.projectile ==NuMu && p.target == Proton && p.finalMeson ==KPlus && p.finalBaryon ==Lambda && p.finalLepton == NuMu)
 {//process 15a
   double tmp_ax_0=-g[1][0]/sqrt(6);
   double tmp_ax_1=-g[1][1]/sqrt(6);
   double tmp_vec_0=-g[0][0]/sqrt(6);
   double tmp_vec_1=-g[0][1]/sqrt(6);
   res->AMinus[0]=2*tmp_ax_0;
   res->AMinus[1]=-tmp_ax_0;
   res->AMinus[2]=-tmp_ax_0;
   
   res->APlus[0]=2*tmp_ax_1;
   res->APlus[1]=-tmp_ax_1;
   res->APlus[2]=-tmp_ax_1;

   
   res->VMinus[0]=2*tmp_vec_0;
   res->VMinus[1]=-tmp_vec_0;
   res->VMinus[2]=-tmp_vec_0;
   
   res->VPlus[0]=2*tmp_vec_1;
   res->VPlus[1]=-tmp_vec_1;
   res->VPlus[2]=-tmp_vec_1;

  }
else if(p.projectile ==NuMu && p.target == Neutron && (p.finalMeson ==KZeroL || p.finalMeson ==KZeroS) && p.finalBaryon ==Lambda && p.finalLepton == NuMu)
 {//process 12b; K0_LS=K0/sqrt(2)  
   double tmp_ax=-g[1][1]/sqrt(12);
   double tmp_vec=-g[0][1]/sqrt(12);
   res->AMinus[1]=2*tmp_ax;
   res->AMinus[0]=-tmp_ax;
   res->AMinus[2]=-tmp_ax;
   
   res->APlus[1]=2*tmp_ax;
   res->APlus[0]=-tmp_ax;
   res->APlus[2]=-tmp_ax;

   
   res->VMinus[1]=2*tmp_vec;
   res->VMinus[0]=-tmp_vec;
   res->VMinus[2]=-tmp_vec;
   
   res->VPlus[1]=2*tmp_vec;
   res->VPlus[0]=-tmp_vec;
   res->VPlus[2]=-tmp_vec;

  }
else if(p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==KPlus && p.finalBaryon ==Lambda && p.finalLepton == MuMinus)
 {//process 15b
   double tmp=-CKM_V[0][1]/sqrt(6);
   res->AMinus[1]=2*tmp;
   res->AMinus[0]=-tmp;
   res->AMinus[2]=-tmp;

   res->VMinus[1]=2*tmp;
   res->VMinus[0]=-tmp;
   res->VMinus[2]=-tmp;

   
  }
else if(p.projectile ==NuMu && p.target == Proton && p.finalMeson ==KPlus && p.finalBaryon ==SigmaZero && p.finalLepton == NuMu)
 {//process 16a
   res->AMinus[1]=g[1][0]/sqrt(2);
   res->AMinus[2]=-res->AMinus[1];
   res->APlus[1]=g[1][1]/sqrt(2);
   res->APlus[2]=-res->APlus[1];
   
   res->VMinus[1]=g[0][0]/sqrt(2);
   res->VMinus[2]=-res->VMinus[1];
   res->VPlus[1]=g[0][1]/sqrt(2);
   res->VPlus[2]=-res->VPlus[1];
  }
else if(p.projectile ==NuMu && p.target == Proton && (p.finalMeson ==KZeroL || p.finalMeson ==KZeroS)  && p.finalBaryon ==SigmaPlus && p.finalLepton == NuMu)
 {//process 17a; K_LS=Ko/sqrt(2)
   res->AMinus[1]=-g[1][1]/sqrt(2);
   res->AMinus[2]=-res->AMinus[1];
   res->APlus[1]=res->AMinus[1];
   res->APlus[2]=-res->AMinus[1];
   
   res->VMinus[1]=-g[0][1]/sqrt(2);
   res->VMinus[2]=-res->VMinus[1];
   res->VPlus[1]=res->VMinus[1];
   res->VPlus[2]=-res->VMinus[1];
  }
else if(p.projectile ==NuMu && p.target == Neutron && (p.finalMeson ==KZeroL || p.finalMeson ==KZeroS)  && p.finalBaryon ==SigmaZero && p.finalLepton == NuMu)
 {//process 13b; K_LS=Ko/sqrt(2)
   res->AMinus[0]=-g[1][1]/2;
   res->AMinus[2]=-res->AMinus[0];
   res->APlus[0]=res->AMinus[0];
   res->APlus[2]=-res->AMinus[0];
   
   res->VMinus[0]=-g[0][1]/2;
   res->VMinus[2]=-res->VMinus[0];
   res->VPlus[0]=res->VMinus[0];
   res->VPlus[2]=-res->VMinus[0];

  }
else if( (p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==KPlus && p.finalBaryon ==SigmaMinus && p.finalLepton == NuMu) || (p.projectile ==NuMuBar && p.target == Neutron && p.finalMeson ==KPlus && p.finalBaryon ==SigmaMinus && p.finalLepton == NuMuBar))
 {//process 17b
   res->AMinus[0]=-g[1][0];
   res->AMinus[2]=-res->AMinus[0];
   res->APlus[0]=-g[1][1];
   res->APlus[2]=-res->APlus[0];
   
   res->VMinus[0]=-g[0][0];
   res->VMinus[2]=-res->VMinus[0];
   res->VPlus[0]=-g[0][1];
   res->VPlus[2]=-res->VPlus[0];

  }
else if(p.projectile ==NuMuBar && p.target == Proton && p.finalMeson == Eta && p.finalBaryon ==SigmaZero && p.finalLepton == MuPlus)
{//process 20a
   double tmp=CKM_V[0][2]/sqrt(12);
   res->AMinus[0]=-2*tmp;
   res->AMinus[1]=2*tmp;
   res->APlus[0]=tmp;
   res->APlus[1]=-tmp;

   res->VMinus[0]=-2*tmp;
   res->VMinus[1]=2*tmp;
   res->VPlus[0]=tmp;
   res->VPlus[1]=-tmp;
  }
else if(p.projectile ==NuMuBar && p.target == Neutron && p.finalMeson ==Eta && p.finalBaryon ==SigmaMinus && p.finalLepton == MuPlus)
 {//process 19b
   double tmp=-CKM_V[0][2]/sqrt(6);
   res->AMinus[0]=-2*tmp;
   res->AMinus[2]=2*tmp;
   res->APlus[0]=tmp;
   res->APlus[2]=-tmp;

   res->VMinus[0]=-2*tmp;
   res->VMinus[2]=2*tmp;
   res->VPlus[0]=tmp;
   res->VPlus[2]=-tmp;

  }
else if(p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==Eta && p.finalBaryon ==Lambda && p.finalLepton == MuPlus)
 {//process 21a
   double tmp=CKM_V[0][2]/6;
   res->APlus[0]=2*tmp;
   res->APlus[1]=-tmp;
   res->APlus[2]=-tmp;
   res->AMinus[0]=-4*tmp;
   res->AMinus[1]=2*tmp;
   res->AMinus[2]=2*tmp;

   res->VPlus[0]=2*tmp;
   res->VPlus[1]=-tmp;
   res->VPlus[2]=-tmp;
   res->VMinus[0]=-4*tmp;
   res->VMinus[1]=2*tmp;
   res->VMinus[2]=2*tmp;

  }
else if( (p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==Eta && p.finalBaryon ==Neutron && p.finalLepton == MuPlus) || (p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==Eta && p.finalBaryon ==Proton && p.finalLepton == MuMinus))
 {//process 19a, 20b  
   double tmp=CKM_V[0][1]/sqrt(6);
   res->APlus[0]=tmp;
   res->APlus[1]=-tmp;
   res->AMinus[0]=tmp;
   res->AMinus[1]=-tmp;

   res->VPlus[0]=tmp;
   res->VPlus[1]=-tmp;
   res->VMinus[0]=tmp;
   res->VMinus[1]=-tmp;
  }
else if( (p.projectile ==NuMu && p.target == Proton && p.finalMeson ==Eta && p.finalBaryon ==Proton && p.finalLepton == NuMu) || (p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==Eta && p.finalBaryon ==Proton && p.finalLepton == NuMuBar ) )
{//process 18a
   res->AMinus[0]=g[1][0]/sqrt(6);
   res->AMinus[1]=g[1][1]/sqrt(6);
   res->AMinus[2]=-2*res->AMinus[1];
   res->APlus[0]=res->AMinus[0];
   res->APlus[1]=res->AMinus[1];
   res->APlus[2]=-2*res->APlus[1];
   
   res->VMinus[0]=g[0][0]/sqrt(6);
   res->VMinus[1]=g[0][1]/sqrt(6);
   res->VMinus[2]=-2*res->VMinus[1];
   res->VPlus[0]=res->VMinus[0];
   res->VPlus[1]=res->VMinus[1];
   res->VPlus[2]=-2*res->VPlus[1];
}
else if( (p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==Eta && p.finalBaryon ==Neutron && p.finalLepton == NuMu)||(p.projectile ==NuMuBar && p.target == Neutron && p.finalMeson ==Eta && p.finalBaryon ==Neutron && p.finalLepton == NuMuBar) )
{//process 18b
   
   res->AMinus[0]=g[1][1]/sqrt(6);
   res->AMinus[1]=g[1][0]/sqrt(6);
   res->AMinus[2]=-2*res->AMinus[0];
   res->APlus[0]=res->AMinus[0];
   res->APlus[1]=res->AMinus[1];
   res->APlus[2]=res->AMinus[2];
   
   res->VMinus[0]=g[0][1]/sqrt(6);
   res->VMinus[1]=g[0][0]/sqrt(6);
   res->VMinus[2]=-2*res->VMinus[0];
   res->VPlus[0]=res->VMinus[0];
   res->VPlus[1]=res->VMinus[1];
   res->VPlus[2]=res->VMinus[2];
}
else
{
//  fprintf(stderr, "Process %d %d --> %d %d %d is not implemented yet (or maybe not possible ?)\n", p.projectile, p.target, p.finalMeson, p.finalBaryon, p.finalLepton);
 fprintf(stderr, "Process %s %s --> %s %s %s is not implemented yet (or maybe not possible ?)\n",ParticleName(p.projectile),ParticleName(p.target),ParticleName(p.finalMeson),ParticleName(p.finalBaryon),ParticleName(p.finalLepton));
 return PROCESS_NOT_FOUND;
}
//END process-dependent part

  return SUCCESS;
}




==> anc/src/DVMP_Ave.c <==
// DVMP_Ave: we consider spectrum-averaged cross-section (assume xBj, Q2 are fixed, y=y(E) and make averaging with E)
#ifdef USE_MPI
 #include <mpi.h>
#endif
#include <stdio.h>
#include <stdlib.h>
#include <math.h>
#include <getopt.h>
#include <unistd.h>
#include <fenv.h>
#include <strings.h>
// #include "pdf_pol.h"

//needed here to switch off the gsl error handler
#include <gsl/gsl_errno.h> 

//needed to parse strings in input
#include <strings.h> 

// Abstract pointers defined:
#include "DVMP_XSection.h"
#include "Interference_XSection.h"
#include "BH_XSection.h"
#include "option_parser.h"

#include "Formfactor.h"

#ifdef USE_MPI
void quit(int rank, int numParJobs, int tag)
{
#ifdef DEBUG_MPI
 fprintf(stderr, "Quitting process with rank=%d\n",rank);
#endif
  if(rank!=0)
  {
    MPI_Finalize();
        exit(0);
  }
  //BEGIN close MPI and inform all subhreads about this:
int state=-1; //request quit for all subthreads
int i;
for(i=1; i<=numParJobs; i++)
{
//   MPI_Recv(&tx_rank, 1, MPI_INT, MPI_ANY_SOURCE, tag, MPI_COMM_WORLD, &Stat);
  MPI_Send(&state, 1, MPI_INT, i, tag, MPI_COMM_WORLD);
}
MPI_Finalize();
//END close MPI and inform all subhreads about this
}
#endif

void print_usage(char* name)
{
fprintf(stderr, "This application evaluates DVMP cross-section with different models of GPD\n");
fprintf(stderr, "Usage: %s [options]\n", name);
fprintf(stderr, "where\n\t $file is a shared library with GPD [platform-dependent]. We provide for a test purpose libKrollGoloskokovGPD.so for test/illustration purposes\n");
fprintf(stderr, "\n\n Optional parameters :");
fprintf(stderr, "\n -g|--gpd-model\t$GPDFile\t this option allows use external GPDs");
fprintf(stderr, "\n -N|--NeutrinoType\t$PDGCode\t Possible choices here are neutrino (ν_μ) or antineutrino (-ν_μ). For kinematic in question there is no difference between ν_μ and ν_e");
fprintf(stderr, "\n -S|--Spectrum\t$SpectrumFile\t Normalized to unity neutrino distribution Rho(e)");
fprintf(stderr, "\n -T|--Target\t$PDGCode\t Should be either proton or neutron");
fprintf(stderr, "\n -L|--Lepton\t$PDGCode\t Produced lepton");
fprintf(stderr, "\n -M|--Meson\t$PDGCode\t Produced meson (from the lowest octet)");
fprintf(stderr, "\n -B|--Baryon\t$PDGCode\t To what the nucleon is converted. Now only  lowest octet of baryons is supported");
fprintf(stderr, "\n -t|--t\t$Value\t Value of t=Delta^2. If this option is given, DeltaTr (-d) should NOT be used.");
fprintf(stderr, "\n -d|--DeltaTr\t$Value\t Value of Delta_tr, GeV. If this option is given, t (-t) should NOT be used.");
fprintf(stderr, "\n -q|--virtuality\t$Value\t virtuality sqrt{Q2}");
fprintf(stderr, "\n -w|--use-twist3\t$Value\tShould twist-3 contributions be taken into account ? [Possible values of $Value are 'y/yes' and 'n/no', defaul:yes]");
fprintf(stderr, "\n -h|--help\t\tprints this help\n");
exit(0);
}

int main(int argc, char* argv[])
{
feenableexcept(FE_DIVBYZERO | FE_INVALID | FE_OVERFLOW);

int verbose=1;

#ifdef USE_MPI
//BEGIN Initialize MPI
MPI_Status Stat;
MPI_Init(&argc,&argv);
int numtasks, rank, numParJobs, tag=1;
MPI_Comm_size(MPI_COMM_WORLD, &numtasks);
if(numtasks == 1)
{
 fprintf(stderr, "This is MPI version, should have at least 2 threads running in parallel. Use e.g. mpirun -np 2 %s [options ...] to run\n", argv[0]);
 MPI_Finalize();
 exit(1);
};
numParJobs=numtasks-1;
MPI_Comm_rank(MPI_COMM_WORLD, &rank);
if(rank!=0)verbose=0;
//END Initialize MPI
#endif

int next_option;
int use_tw3=1;
/* A string listing valid short options letters. */
const char* const short_options = "N:T:L:M:B:t:d:q:g:w:S:";



// NOTE:getopt_long is GNU extension, not a standard
/* An array describing valid long options. */
const struct option long_options[] = {
{ "help", 0, NULL, 'h' },
{ "gpd-model", 1, NULL, 'g' },
{ "Spectrum", 1, NULL, 'S' },
{ "NeutrinoType", 1, NULL, 'N' },
{ "Target", 1, NULL, 'T' },
{ "Lepton", 1, NULL, 'L' },
{ "Meson", 1, NULL, 'M' },
{ "Baryon", 1, NULL, 'B' },
{ "t", 1, NULL, 't' },
{ "DeltaTr", 1, NULL, 'd' },
{ "virtuality", 1, NULL, 'q' },
{ "use-twist3", 1, NULL, 'w' },
{ NULL, 0, NULL, 0 } /* Required at end of array. */
};

char* libGPD=NULL;
char* libSpectrum=NULL;

process p;
  double xBj, y, t, Q;
  double DeltaTr;

  int isSet_t=0;
  int isSet_Delta=0;
do {
 next_option = getopt_long (argc, argv, short_options, long_options, NULL);
 switch (next_option)
 {
  case 'h': /* -h or --help */
   if(verbose)print_usage (argv[0]);
  case 'g':
   libGPD=optarg;break;
  case 'S':
   libSpectrum=optarg;break;
  case 'N':
   p.projectile = option_parser(optarg);break;
  case 'T':
   p.target = option_parser(optarg);break;
  case 'M':
   p.finalMeson = option_parser(optarg);break;
  case 'B':
   p.finalBaryon = option_parser(optarg);break;
  case 'L':
   p.finalLepton = option_parser(optarg);break;
  case 't':
   t = atof(optarg); isSet_t=1; break;
  case 'd':
   DeltaTr = atof(optarg); isSet_Delta=1; break;
  case 'q':
   Q = atof(optarg); break;
  case '?': /* The user specified an invalid option. */
   print_usage (argv[0]);
  case 'w':
    if((!strcasecmp(optarg, "yes"))|| (!strcasecmp(optarg, "y")))
    {
      use_tw3=1;
    }
    else if((!strcasecmp(optarg, "no"))|| (!strcasecmp(optarg, "n")))
    {
      use_tw3=0;
    }
    else
    {
      if(verbose)fprintf(stderr, "Possible values for option -w|--use-twist3 are Yes/No, default: Yes. Did not understand what You mean with %s\n", optarg);
      exit(1);
    };
   break;

  case -1: /* Done with options. */
   break;
  default: /* Something else: unexpected. */
   if(verbose)print_usage(argv[0]);
 }
}while (next_option != -1);


if(!is_known_process(&p))exit(1);


if(isSet_Delta && isSet_t)
{
  if(verbose)fprintf(stderr, "You've given both DeltaTr and t, use either of them\n");
  exit(1);
}

if(!isSet_Delta && !isSet_t)
{
    if(verbose)fprintf(stderr, "By default make evaluation for t=t_min\n");
    DeltaTr=0;
    isSet_Delta=1;
}


if(isSet_Delta)
{
    double xi=xBj/(2-xBj);
    t=-(4*pow(xi*m_N,2)+pow(DeltaTr,2))/(1-pow(xi,2)); // t=0 is unphysical 
}





gsl_set_error_handler_off (); // don't quit in case of minor errors
  int i, nMax=50;

 double kins[5]={y, 0, t, Q, use_tw3}; // y, xBj, t, Q, use_twist3 effects (1=yes, anything else=ignore)

  double res;
  double phi=0;//not needed here rigorously speaking; but have to pass it as dummy argument
Harmonics Hcs_BH;
Harmonics Hcs_Intf;


   AbstractGPD extGPD;
   if(!load_GPD(libGPD, &extGPD))exit(1);
   
   SpectrumFunction extSpectrum;
      if(!load_Spectrum(libSpectrum, &extSpectrum))exit(1);
      
XSection Sigma;

XSection SigmaAll[nMax]; // array which remembers all values for later printing them
int ret;
// Diff. cross-section of the process nu p-->l M p
if(verbose)
{printf("________________________________________________________________\n");
printf("           Components of the cross-section\n");
printf("     x_B d^3 sigma/dt d x_B dQ2  [10^-40 cm^2/GeV^4]\n");
// printf("     x_B d^4 sigma/dt d x_B dQ2 dphi  [10^-40 cm^2/GeV^4]\n");
printf("   Process: %s + %s --> %s + %s + %s \n",ParticleName(p.projectile),ParticleName(p.target),ParticleName(p.finalLepton),ParticleName(p.finalMeson),ParticleName(p.finalBaryon));
// printf(" x_B\tL\tT\tLT\tTT\tL'T\tT'T\n");
printf(" x_B          L         T           LT      TT      L'T     T'T\n");
printf("________________________________________________________________\n");
}

// From below the code differs for parallel and sequential versions
#ifdef USE_MPI
int j;
int idxValue[numtasks]; // which idx the slave has worked with
int tx_rank;
int state=0;
int idx=0;
int idx_rcv=0;

int eCount=nMax-1;//nmax-1 in current mapping corresponds to xBj=1 which is not physical

if(rank==0)//this is master thread
{
  for(;;)
{
 
 MPI_Recv(&tx_rank, 1, MPI_INT, MPI_ANY_SOURCE, tag, MPI_COMM_WORLD, &Stat);
#ifdef DEBUG_MPI
 fprintf(stderr, "DEBUG :: got tx_rank = %d\n", tx_rank);
#endif
 if(tx_rank > 0) // slave asking for job
 {
  if(idx<eCount)
  {
   MPI_Send(&state, 1, MPI_INT, tx_rank, tag, MPI_COMM_WORLD); //"get ready for data"

#ifdef DEBUG_MPI
fprintf(stderr, "DEBUG :: Sending element #%d/%d to thread #%d\n", idx, eCount, tx_rank);
#endif
   MPI_Send(&idx, 1, MPI_INT, tx_rank, tag, MPI_COMM_WORLD);
   idxValue[tx_rank]=idx++;
  }
  else // no more jobs so far, ask slave to sleep
  {
   state=1;
   MPI_Send(&state, 1, MPI_INT, tx_rank, tag, MPI_COMM_WORLD); //"sleep for some time"
  }
 }
 else // slave got result
 {
#ifdef DEBUG_MPI
   fprintf(stderr, "DEBUG :: Receiving data from thread #%d\n", -tx_rank);
#endif
   int ret;
   MPI_Recv(&ret, 1, MPI_INT, -tx_rank, tag, MPI_COMM_WORLD, &Stat);
   double res[12];
   MPI_Recv(res, 12, MPI_DOUBLE, -tx_rank, tag, MPI_COMM_WORLD, &Stat);
   
      SigmaAll[idxValue[-tx_rank]].L=res[0];
      SigmaAll[idxValue[-tx_rank]].T=res[1];
      SigmaAll[idxValue[-tx_rank]].LT=res[2];
      SigmaAll[idxValue[-tx_rank]].TT=res[3];
      SigmaAll[idxValue[-tx_rank]].LPrimeT=res[4];
      SigmaAll[idxValue[-tx_rank]].TPrimeT=res[5];
      
      SigmaAll[idxValue[-tx_rank]].H.c[0]=res[6];
      SigmaAll[idxValue[-tx_rank]].H.c[1]=res[7];
      SigmaAll[idxValue[-tx_rank]].H.c[2]=res[8];
      
      SigmaAll[idxValue[-tx_rank]].H.s[0]=res[9];
      SigmaAll[idxValue[-tx_rank]].H.s[1]=res[10];
      SigmaAll[idxValue[-tx_rank]].H.s[2]=res[11];
      
  if(ret==PROCESS_NOT_FOUND)quit(rank, numParJobs, tag);
  if(ret==WRONG_KINEMATICS)continue;

     idx_rcv++;
 }
 if(idx_rcv>=eCount)break;
}
  
}
else // this is slave
{
  
  
  int idx_x; // component to be evaluated
  int flag;
  int ret; //return state
  double res[12]; // components of sigma
  

  for(;;)
  {
  int dest = 0;
  int source = 0;

  // by default, negative rank means we have result, positive--asking for job
  MPI_Send(&rank, 1, MPI_INT, dest, tag, MPI_COMM_WORLD);
  int state;
  MPI_Recv(&state, 1, MPI_INT, source, tag, MPI_COMM_WORLD, &Stat);
//    fprintf(stderr, "Thread #%d got state=%d\n",rank, state);
  if(state==-1)quit(rank, numParJobs, tag); // "code" for quit
  if(state==1){sleep(5);continue;}//code for sleep waiting for new command

  //receive what the master gives, in general case all parameters should be sent, but here for simplicity assume they are not stale and get only xBj
  MPI_Recv(&idx_x, 1, MPI_INT, source, tag, MPI_COMM_WORLD, &Stat);
  // Warning: xBj=0 is not physical, so shift xBj by dx everywhere
    xBj=1.*(idx_x+1)/nMax;
    kins[1]=xBj;

    double xi=xBj/(2-xBj);
    t=-(4*pow(xi*m_N,2)+pow(DeltaTr,2))/(1-pow(xi,2)); // t=0 is unphysical
    kins[2]=t;

//    ret=dvmp_XSection_dlnx_dt_dQ2(extGPD, kins, p, &Sigma);//phi-integrated differential cross-section (only components L and T are not zero)
      ret=dvmp_XSection_Ave_dlnx_dt_dQ2_dphi(extGPD, extSpectrum, kins, p, &Sigma);// differential cross-section (6 components)
      res[0]=Sigma.L;
      res[1]=Sigma.T;
      res[2]=Sigma.LT;
      res[3]=Sigma.TT;
      res[4]=Sigma.LPrimeT;
      res[5]=Sigma.TPrimeT;
      
      res[6]=Sigma.H.c[0];
      res[7]=Sigma.H.c[1];
      res[8]=Sigma.H.c[2];
      res[9]=Sigma.H.s[0];
      res[10]=Sigma.H.s[1];
      res[11]=Sigma.H.s[2];

      
  int ret_rank=-rank; // by default, negative rank means we have result, positive--asking for job
  MPI_Send(&ret_rank, 1, MPI_INT, dest, tag, MPI_COMM_WORLD);
  MPI_Send(&ret, 1, MPI_INT, dest, tag, MPI_COMM_WORLD);
  MPI_Send(&res, 12, MPI_DOUBLE, dest, tag, MPI_COMM_WORLD);
  }
}

// Pure printing of results
  for(i=0; i<nMax; i++)
  {
   // Warning: xBj=0 is not physical, so shift xBj by dx everywhere
   xBj=1.*(i+1)/nMax;
   printf("%6f  %6g\n", xBj, 2*M_PI*SigmaAll[i].L);    
//    printf("%6f  %6g  %6g  %6g  %6g  %6g  %6g\n", xBj, Sigma.L, Sigma.T, Sigma.LT, Sigma.TT, Sigma.LPrimeT, Sigma.TPrimeT);
  }

printf("________________________________________________________________\n");
printf("           Angular harmonics\n");
printf(" x_B       c_0-1        c_1     c_2     s_1      s_2\n");
printf("________________________________________________________________\n");

  
  for(i=0; i<nMax; i++)
  {
   // Warning: xBj=0 is not physical, so shift xBj by dx everywhere
   xBj=1.*(i+1)/nMax;
       printf("%6f  %6g  %6g  %6g  %6g  %6g\n", xBj, SigmaAll[i].H.c[0]-1, SigmaAll[i].H.c[1], SigmaAll[i].H.c[2], SigmaAll[i].H.s[1], SigmaAll[i].H.s[2]);
  }

  //finish smoothly
quit(rank, numParJobs, tag);
#else
  for(i=1; i<nMax; i++)
  {
   xBj=1.*i/nMax;
   kins[1]=xBj;

    double xi=xBj/(2-xBj);
    t=-(4*pow(xi*m_N,2)+pow(DeltaTr,2))/(1-pow(xi,2)); // t=0 is unphysical
    kins[2]=t;

//    ret=dvmp_XSection_dlnx_dt_dQ2(extGPD, kins, p, &Sigma);//phi-integrated differential cross-section (only components L and T are not zero)
      ret=dvmp_XSection_Ave_dlnx_dt_dQ2_dphi(extGPD, extSpectrum, kins, p, &Sigma);// differential cross-section (6 components)

  if(ret==PROCESS_NOT_FOUND)exit(1);
  if(ret==WRONG_KINEMATICS)continue;

  printf("%6f  %6g\n", xBj, 2*M_PI*Sigma.L);    
//    printf("%6f  %6g  %6g  %6g  %6g  %6g  %6g\n", xBj, Sigma.L, Sigma.T, Sigma.LT, Sigma.TT, Sigma.LPrimeT, Sigma.TPrimeT);

   SigmaAll[i]=Sigma;
  }

printf("________________________________________________________________\n");
printf("           Angular harmonics\n");
printf(" x_B       c_0-1        c_1     c_2     s_1      s_2\n");
printf("________________________________________________________________\n");

  
    for(i=1; i<nMax; i++)
  {
   xBj=1.*i/nMax;
   kins[1]=xBj;

    double xi=xBj/(2-xBj);
    t=-4*pow(xi*m_N,2)/(1-pow(xi,2)); // t=0 is unphysical
    kins[2]=t;
       printf("%6f  %6g  %6g  %6g  %6g  %6g\n", xBj, SigmaAll[i].H.c[0]-1, SigmaAll[i].H.c[1], SigmaAll[i].H.c[2], SigmaAll[i].H.s[1], SigmaAll[i].H.s[2]);
  }
#endif  
}


==> anc/src/DVMP_XSection.c <==
#include "DVMP_XSection.h"
#include "Spectrum.h"
#include "DVMP_Amplitude.h"
#include <stdio.h>
#include <math.h>
#include "phys.h"
#include <complex.h>

#include <gsl/gsl_spline.h>
#include <gsl/gsl_integration.h>

//auxiliary function, updates harmonics for a given Sigma
void update_harmonics(double epsilon, XSection* Sigma)
{
  double sqrt_epsilon=sqrt(epsilon*(1+epsilon));
  Sigma->H.c[0]=1+Sigma->T/(epsilon*Sigma->L);
  Sigma->H.c[1]=sqrt_epsilon*Sigma->LT/(epsilon*Sigma->L);
  Sigma->H.c[2]=Sigma->TT/Sigma->L;
  Sigma->H.s[0]=0;
  Sigma->H.s[1]=sqrt_epsilon*Sigma->LPrimeT/(epsilon*Sigma->L);
  Sigma->H.s[2]=Sigma->TPrimeT/Sigma->L;
}

//auxiliary function, evaluates interpolated value
static double fun_interpolated(double x, void** kins)
{
 gsl_spline* spline=(gsl_spline*)kins[0];
 gsl_interp_accel* acc=(gsl_interp_accel*)kins[1];
 double res=gsl_spline_eval (spline, x, acc);
// double res=0;
// gsl_spline_eval_e (spline, x, acc, &res);
 return res;
}



int dvmp_XSection_Ave_dlnx_dt_dQ2_dphi(AbstractGPD fun,SpectrumFunction funSpec,  double* kins, process p, XSection* Sigma)
{
   double y;//=kins[0];--not used, will be overwritten below
   double xBj=kins[1];
   double t=kins[2];
   double Q=kins[3];

  int i;
  int nPoints=20; 
  double gamma=2*m_N*xBj/Q;
  
  double EMin=pow(Q,2)/(2*m_N*xBj); // dictated by condition y<1 (more accurate restriction will be imposed later)
  double EMax=EMin+fmax(2*EMin, 10); // a bit ad-hoc choice
  double step_E=(EMax-EMin)/(nPoints-1);
  XSection XSec[nPoints];//temporary buffer
  double E[nPoints], tmp[nPoints];
  
  //evaluate all the values rho(E)*sigma(E)
  for(i=0; i<nPoints; i++)
  {
    E[i]=EMin+i*step_E;
    y=pow(Q,2)/(2*m_N*xBj*E[i]);
    kins[0]=y;

//     NOTE Debug fragment follows
//     if(EMin>6)return;
    
    double epsilon=(1-y-pow(gamma*y/2,2))/(1-y+pow(y,2)/2+pow(gamma*y/2,2));
    if(epsilon<0)
    {//explicitly set all cross-sections to zero, it is a kinematically forbidden region
     XSec[i].L=0;
     XSec[i].T=0;
     XSec[i].LT=0;
     XSec[i].LPrimeT=0;
     XSec[i].TPrimeT=0;
     XSec[i].TT=0;
      continue; // this is unphysical point
    }
    
    int ret=dvmp_XSection_dlnx_dt_dQ2_dphi(fun,  kins, p, Sigma);
    if(ret!=SUCCESS)return ret;
    double funSpecVal=funSpec(E[i]);//don't reevaluate several times
    
    XSec[i].L=Sigma->L*funSpecVal;
    XSec[i].T=Sigma->T*funSpecVal;
    XSec[i].LT=Sigma->LT*funSpecVal;
    XSec[i].LPrimeT=Sigma->LPrimeT*funSpecVal;
    XSec[i].TPrimeT=Sigma->TPrimeT*funSpecVal;
    XSec[i].TT=Sigma->TT*funSpecVal;
  }
  
  //now integrate each cross-section over E, using tabulated values
  {
       for(i=0; i<nPoints; i++)
       {
         tmp[i]=XSec[i].L;
       }
	gsl_interp_accel *acc = gsl_interp_accel_alloc ();
	gsl_spline *spline = gsl_spline_alloc(gsl_interp_cspline, nPoints);
	gsl_spline_init(spline, E, tmp, nPoints);

	void* arr[2]={spline, acc};//possibly has mixings; add as the fourth argument

	int nPointsInt=10000000;
	gsl_integration_workspace *w = gsl_integration_workspace_alloc (nPointsInt);
	double result, error;

	gsl_function F;
	F.function = fun_interpolated;
	F.params = arr;

	gsl_integration_qag (&F, EMin, EMax, 1e-8, 1e-6, nPointsInt, GSL_INTEG_GAUSS15, w, &result, &error);
	Sigma->L=result;
	gsl_integration_workspace_free(w);
	gsl_spline_free (spline);
	gsl_interp_accel_free (acc);
  }
    {
       for(i=0; i<nPoints; i++)
       {
         tmp[i]=XSec[i].T;
       }
	gsl_interp_accel *acc = gsl_interp_accel_alloc ();
	gsl_spline *spline = gsl_spline_alloc(gsl_interp_cspline, nPoints);
	gsl_spline_init(spline, E, tmp, nPoints);

	void* arr[2]={spline, acc};//possibly has mixings; add as the fourth argument

	int nPointsInt=10000000;
	gsl_integration_workspace *w = gsl_integration_workspace_alloc (nPointsInt);
	double result, error;

	gsl_function F;
	F.function = fun_interpolated;
	F.params = arr;

	gsl_integration_qag (&F, EMin, EMax, 1e-8, 1e-6, nPointsInt, GSL_INTEG_GAUSS15, w, &result, &error);
	Sigma->T=result;
	gsl_integration_workspace_free(w);
	gsl_spline_free (spline);
	gsl_interp_accel_free (acc);
  }
    {
       for(i=0; i<nPoints; i++)
       {
         tmp[i]=XSec[i].LT;
       }
	gsl_interp_accel *acc = gsl_interp_accel_alloc ();
	gsl_spline *spline = gsl_spline_alloc(gsl_interp_cspline, nPoints);
	gsl_spline_init(spline, E, tmp, nPoints);

	void* arr[2]={spline, acc};//possibly has mixings; add as the fourth argument

	int nPointsInt=10000000;
	gsl_integration_workspace *w = gsl_integration_workspace_alloc (nPointsInt);
	double result, error;

	gsl_function F;
	F.function = fun_interpolated;
	F.params = arr;

	gsl_integration_qag (&F, EMin, EMax, 1e-8, 1e-6, nPointsInt, GSL_INTEG_GAUSS15, w, &result, &error);
	Sigma->LT=result;
	gsl_integration_workspace_free(w);
	gsl_spline_free (spline);
	gsl_interp_accel_free (acc);
  }
    {
       for(i=0; i<nPoints; i++)
       {
         tmp[i]=XSec[i].TT;
       }
	gsl_interp_accel *acc = gsl_interp_accel_alloc ();
	gsl_spline *spline = gsl_spline_alloc(gsl_interp_cspline, nPoints);
	gsl_spline_init(spline, E, tmp, nPoints);

	void* arr[2]={spline, acc};//possibly has mixings; add as the fourth argument

	int nPointsInt=10000000;
	gsl_integration_workspace *w = gsl_integration_workspace_alloc (nPointsInt);
	double result, error;

	gsl_function F;
	F.function = fun_interpolated;
	F.params = arr;

	gsl_integration_qag (&F, EMin, EMax, 1e-8, 1e-6, nPointsInt, GSL_INTEG_GAUSS15, w, &result, &error);
	Sigma->TT=result;
	gsl_integration_workspace_free(w);
	gsl_spline_free (spline);
	gsl_interp_accel_free (acc);
  }
    {
       for(i=0; i<nPoints; i++)
       {
         tmp[i]=XSec[i].LPrimeT;
       }
	gsl_interp_accel *acc = gsl_interp_accel_alloc ();
	gsl_spline *spline = gsl_spline_alloc(gsl_interp_cspline, nPoints);
	gsl_spline_init(spline, E, tmp, nPoints);

	void* arr[2]={spline, acc};//possibly has mixings; add as the fourth argument

	int nPointsInt=10000000;
	gsl_integration_workspace *w = gsl_integration_workspace_alloc (nPointsInt);
	double result, error;

	gsl_function F;
	F.function = fun_interpolated;
	F.params = arr;

	gsl_integration_qag (&F, EMin, EMax, 1e-8, 1e-6, nPointsInt, GSL_INTEG_GAUSS15, w, &result, &error);
	Sigma->LPrimeT=result;
	gsl_integration_workspace_free(w);
	gsl_spline_free (spline);
	gsl_interp_accel_free (acc);
  }
    {
       for(i=0; i<nPoints; i++)
       {
         tmp[i]=XSec[i].TPrimeT;
       }
	gsl_interp_accel *acc = gsl_interp_accel_alloc ();
	gsl_spline *spline = gsl_spline_alloc(gsl_interp_cspline, nPoints);
	gsl_spline_init(spline, E, tmp, nPoints);

	void* arr[2]={spline, acc};//possibly has mixings; add as the fourth argument

	int nPointsInt=10000000;
	gsl_integration_workspace *w = gsl_integration_workspace_alloc (nPointsInt);
	double result, error;

	gsl_function F;
	F.function = fun_interpolated;
	F.params = arr;

	gsl_integration_qag (&F, EMin, EMax, 1e-8, 1e-6, nPointsInt, GSL_INTEG_GAUSS15, w, &result, &error);
	Sigma->TPrimeT=result;
	gsl_integration_workspace_free(w);
	gsl_spline_free (spline);
	gsl_interp_accel_free (acc);
  }
  return SUCCESS;
}

int dvmp_XSection_dlnx_dt_dQ2_dphi(AbstractGPD fun,  double* kins, process p, XSection* Sigma)
{
   double y=kins[0];
   double xBj=kins[1];
   double t=kins[2];
   double Q=kins[3];
   
   double xi=xBj/(2-xBj);
   double t_min=-4*pow(xi*m_N,2)/(1-pow(xi,2));
   if(t>t_min)return WRONG_KINEMATICS;

   double gamma=2*m_N*xBj/Q;
   double epsilon=(1-y-pow(gamma*y/2,2))/(1-y+pow(y,2)/2+pow(gamma*y/2,2));
   complex SigmaMatrix[3*3];

   double Gamma=pow(xBj,2)*(1-y+pow(y,2)/2+pow(gamma*y/2,2))/(64*pow(M_PI,4)*pow(Q,2)*pow(1+pow(gamma,2),1.5));
   double mu=0.5;
   if(p.projectile==NuMuBar || p.projectile==NuEBar)mu=-mu;

  double f_pi_value;
  if(p.finalMeson == PiPlus || p.finalMeson == PiMinus || p.finalMeson == PiZero)
  {
   f_pi_value=f_pi[0];
  }
  else if(p.finalMeson == Eta)
  {
   f_pi_value=f_pi[2];
  }
  else
   f_pi_value=f_pi[1];
  f_pi_value*=sqrt(2); // in the DA we have f_pi*sqrt(2)

if(p.projectile == p.finalLepton)
{// it is a NC
  Gamma*=pow(G_F*f_pi_value,2)/pow(1+pow(Q/M_Z,2),2)/pow(1-sin2Qw,2); // for NC neutrino g_V^2=g_A^2=0.25
}
else // it is CC
  Gamma*=pow(G_F*f_pi_value,2)/pow(1+pow(Q/M_W,2),2);
// NOTE: Convert GeV^{-6} to a more convenient 10^{-40} cm^2/GeV^4
	 Gamma/=2.56811e-13;

	 int ret=sigma_matrix(fun, kins, p, SigmaMatrix);
	 if(ret == SUCCESS)
	 {
	   //formally in some places we use "extra" creal  just to convert results from complex to double
	   Sigma->L=Gamma*creal(epsilon*SigmaMatrix[3*PHOTON_L+PHOTON_L]);
	   Sigma->T=Gamma*creal(0.5*(SigmaMatrix[3*PHOTON_PLUS+PHOTON_PLUS]+SigmaMatrix[3*PHOTON_MINUS+PHOTON_MINUS]) - 0.5*mu*sqrt(1-epsilon*epsilon)*(SigmaMatrix[3*PHOTON_PLUS+PHOTON_PLUS]-SigmaMatrix[3*PHOTON_MINUS+PHOTON_MINUS]));
	   Sigma->LT=Gamma*creal((SigmaMatrix[3*PHOTON_L+PHOTON_PLUS]-SigmaMatrix[3*PHOTON_L+PHOTON_MINUS]) - mu*sqrt((1-epsilon)/(1+epsilon))*(SigmaMatrix[3*PHOTON_L+PHOTON_PLUS]+SigmaMatrix[3*PHOTON_L+PHOTON_MINUS]));
	   Sigma->TT=-Gamma*creal(SigmaMatrix[3*PHOTON_PLUS+PHOTON_MINUS]);
	   Sigma->LPrimeT=-Gamma*cimag((SigmaMatrix[3*PHOTON_PLUS+PHOTON_L]+SigmaMatrix[3*PHOTON_MINUS+PHOTON_L]) + mu*sqrt((1-epsilon)/(1+epsilon))*(SigmaMatrix[3*PHOTON_MINUS+PHOTON_L]-SigmaMatrix[3*PHOTON_PLUS+PHOTON_L]));
	   Sigma->TPrimeT=-Gamma*cimag(SigmaMatrix[3*PHOTON_PLUS+PHOTON_MINUS]);
	}
	update_harmonics(epsilon, Sigma);
	return ret;
}



//t-integrated cross-section(s)
int dvmp_XSection_dlnx_dQ2_dphi(AbstractGPD fun, double* kins, process p, XSection* Sigma)
{  
	int nMax=11; // points per interpolation region, should be OK
	double step_t=-0.1;
	double x[nMax];
	XSection Y[nMax];
	XSection tmp;
	double y[nMax]; //  temporary array

	double xBj=kins[1];
	double xi=xBj/(2-xBj);
	double t_min=-4*pow(xi*m_N,2)/(1-pow(xi,2));
	
// 	In 4 lines below we evaluate value of epsilon, needed for harmonics normalization
        double yValue=kins[0];
	double Q=kins[3];
	double gamma=2*m_N*xBj/Q;
        double epsilon=(1-yValue-pow(gamma*yValue/2,2))/(1-yValue+pow(yValue,2)/2+pow(gamma*yValue/2,2));

	int i;
	int ret;
	//first evaluate all the cross-sections
	for(i=0; i<nMax; i++)
	{
         kins[2]=step_t*i+t_min;
	 x[i]=-kins[2];//spline requires correct ordering
	 ret=dvmp_XSection_dlnx_dt_dQ2_dphi(fun,  kins, p, &tmp);
	 if(ret!=SUCCESS)return ret; // we are in trouble
	 Y[i]=tmp;
// 	fprintf(stderr, "\t\t%g\t%g\n",x[i],y[i]);
	}
	
// 	now take integrals for each cross-section
	
	{
	 for(i=0; i<nMax; i++)
	 {
         kins[2]=step_t*i+t_min;
	 x[i]=-kins[2];//spline requires correct ordering
	 y[i]=Y[i].L;
// 	fprintf(stderr, "\t\t%g\t%g\n",x[i],y[i]);
	 }
	gsl_interp_accel *acc = gsl_interp_accel_alloc ();
	gsl_spline *spline = gsl_spline_alloc(gsl_interp_cspline, nMax);
	gsl_spline_init(spline, x, y, nMax);

	void* arr[2]={spline, acc};//possibly has mixings; add as the fourth argument

	int nPoints=10000000;
	gsl_integration_workspace *w = gsl_integration_workspace_alloc (nPoints);
	double result, error;

	gsl_function F;
	F.function = fun_interpolated;
	F.params = arr;

	gsl_integration_qag (&F, -t_min, -(t_min+step_t*(nMax-1)), 1e-8, 1e-6, nPoints, GSL_INTEG_GAUSS15, w, &result, &error);
// 	if(1e-2*fabs(result) < fabs(error))
// 	{
// 	 fprintf(stderr,"DVMP :: problems with convergence at xBj=%g: got error/result=%g\n",xBj,fabs(error/result));
// 	}
	gsl_integration_workspace_free(w);
	gsl_spline_free (spline);
	gsl_interp_accel_free (acc);
	Sigma->L=result;
	}
	
	{
	 for(i=0; i<nMax; i++)
	 {
         kins[2]=step_t*i+t_min;
	 x[i]=-kins[2];//spline requires correct ordering
	 y[i]=Y[i].T;
// 	fprintf(stderr, "\t\t%g\t%g\n",x[i],y[i]);
	 }
	gsl_interp_accel *acc = gsl_interp_accel_alloc ();
	gsl_spline *spline = gsl_spline_alloc(gsl_interp_cspline, nMax);
	gsl_spline_init(spline, x, y, nMax);

	void* arr[2]={spline, acc};//possibly has mixings; add as the fourth argument

	int nPoints=10000000;
	gsl_integration_workspace *w = gsl_integration_workspace_alloc (nPoints);
	double result, error;

	gsl_function F;
	F.function = fun_interpolated;
	F.params = arr;

	gsl_integration_qag (&F, -t_min, -(t_min+step_t*(nMax-1)), 1e-8, 1e-6, nPoints, GSL_INTEG_GAUSS15, w, &result, &error);
// 	if(1e-2*fabs(result) < fabs(error))
// 	{
// 	 fprintf(stderr,"DVMP :: problems with convergence at xBj=%g: got error/result=%g\n",xBj,fabs(error/result));
// 	}
	gsl_integration_workspace_free(w);
	gsl_spline_free (spline);
	gsl_interp_accel_free (acc);
	Sigma->T=result;
	}
	
	{
	 for(i=0; i<nMax; i++)
	 {
         kins[2]=step_t*i+t_min;
	 x[i]=-kins[2];//spline requires correct ordering
	 y[i]=Y[i].LT;
// 	fprintf(stderr, "\t\t%g\t%g\n",x[i],y[i]);
	 }
	gsl_interp_accel *acc = gsl_interp_accel_alloc ();
	gsl_spline *spline = gsl_spline_alloc(gsl_interp_cspline, nMax);
	gsl_spline_init(spline, x, y, nMax);

	void* arr[2]={spline, acc};//possibly has mixings; add as the fourth argument

	int nPoints=10000000;
	gsl_integration_workspace *w = gsl_integration_workspace_alloc (nPoints);
	double result, error;

	gsl_function F;
	F.function = fun_interpolated;
	F.params = arr;

	gsl_integration_qag (&F, -t_min, -(t_min+step_t*(nMax-1)), 1e-8, 1e-6, nPoints, GSL_INTEG_GAUSS15, w, &result, &error);
// 	if(1e-2*fabs(result) < fabs(error))
// 	{
// 	 fprintf(stderr,"DVMP :: problems with convergence at xBj=%g: got error/result=%g\n",xBj,fabs(error/result));
// 	}
	gsl_integration_workspace_free(w);
	gsl_spline_free (spline);
	gsl_interp_accel_free (acc);
	Sigma->LT=result;
	}

		{
	 for(i=0; i<nMax; i++)
	 {
         kins[2]=step_t*i+t_min;
	 x[i]=-kins[2];//spline requires correct ordering
	 y[i]=Y[i].TT;
// 	fprintf(stderr, "\t\t%g\t%g\n",x[i],y[i]);
	 }
	gsl_interp_accel *acc = gsl_interp_accel_alloc ();
	gsl_spline *spline = gsl_spline_alloc(gsl_interp_cspline, nMax);
	gsl_spline_init(spline, x, y, nMax);

	void* arr[2]={spline, acc};//possibly has mixings; add as the fourth argument

	int nPoints=10000000;
	gsl_integration_workspace *w = gsl_integration_workspace_alloc (nPoints);
	double result, error;

	gsl_function F;
	F.function = fun_interpolated;
	F.params = arr;

	gsl_integration_qag (&F, -t_min, -(t_min+step_t*(nMax-1)), 1e-8, 1e-6, nPoints, GSL_INTEG_GAUSS15, w, &result, &error);
// 	if(1e-2*fabs(result) < fabs(error))
// 	{
// 	 fprintf(stderr,"DVMP :: problems with convergence at xBj=%g: got error/result=%g\n",xBj,fabs(error/result));
// 	}
	gsl_integration_workspace_free(w);
	gsl_spline_free (spline);
	gsl_interp_accel_free (acc);
	Sigma->TT=result;
	}

		{
	 for(i=0; i<nMax; i++)
	 {
         kins[2]=step_t*i+t_min;
	 x[i]=-kins[2];//spline requires correct ordering
	 y[i]=Y[i].LPrimeT;
// 	fprintf(stderr, "\t\t%g\t%g\n",x[i],y[i]);
	 }
	gsl_interp_accel *acc = gsl_interp_accel_alloc ();
	gsl_spline *spline = gsl_spline_alloc(gsl_interp_cspline, nMax);
	gsl_spline_init(spline, x, y, nMax);

	void* arr[2]={spline, acc};//possibly has mixings; add as the fourth argument

	int nPoints=10000000;
	gsl_integration_workspace *w = gsl_integration_workspace_alloc (nPoints);
	double result, error;

	gsl_function F;
	F.function = fun_interpolated;
	F.params = arr;

	gsl_integration_qag (&F, -t_min, -(t_min+step_t*(nMax-1)), 1e-8, 1e-6, nPoints, GSL_INTEG_GAUSS15, w, &result, &error);
// 	if(1e-2*fabs(result) < fabs(error))
// 	{
// 	 fprintf(stderr,"DVMP :: problems with convergence at xBj=%g: got error/result=%g\n",xBj,fabs(error/result));
// 	}
	gsl_integration_workspace_free(w);
	gsl_spline_free (spline);
	gsl_interp_accel_free (acc);
	Sigma->LPrimeT=result;
	}
	
	{
	 for(i=0; i<nMax; i++)
	 {
         kins[2]=step_t*i+t_min;
	 x[i]=-kins[2];//spline requires correct ordering
	 y[i]=Y[i].TPrimeT;
// 	fprintf(stderr, "\t\t%g\t%g\n",x[i],y[i]);
	 }
	gsl_interp_accel *acc = gsl_interp_accel_alloc ();
	gsl_spline *spline = gsl_spline_alloc(gsl_interp_cspline, nMax);
	gsl_spline_init(spline, x, y, nMax);

	void* arr[2]={spline, acc};//possibly has mixings; add as the fourth argument

	int nPoints=10000000;
	gsl_integration_workspace *w = gsl_integration_workspace_alloc (nPoints);
	double result, error;

	gsl_function F;
	F.function = fun_interpolated;
	F.params = arr;

	gsl_integration_qag (&F, -t_min, -(t_min+step_t*(nMax-1)), 1e-8, 1e-6, nPoints, GSL_INTEG_GAUSS15, w, &result, &error);
// 	if(1e-2*fabs(result) < fabs(error))
// 	{
// 	 fprintf(stderr,"DVMP :: problems with convergence at xBj=%g: got error/result=%g\n",xBj,fabs(error/result));
// 	}
	gsl_integration_workspace_free(w);
	gsl_spline_free (spline);
	gsl_interp_accel_free (acc);
	Sigma->TPrimeT=result;
	}
	update_harmonics(epsilon, Sigma);
	return SUCCESS;
}

double dvmp_XSection_dt(AbstractGPD fun, double* kins, process p)
{
//    double y=kins[0];--not needed
   double xBj=kins[1];
   double t=kins[2];
   double Q=kins[3];
   complex SigmaMatrix[3*3];
   if(sigma_matrix(fun, kins, p, SigmaMatrix)==PROCESS_NOT_FOUND)return -1;
   double res=pow(xBj,2)*creal(SigmaMatrix[3*PHOTON_L+PHOTON_L])/(16*M_PI*pow(Q,4)*(1+4*pow(m_N*xBj,2)/pow(Q,2)));

  double f_pi_value;
  if(p.finalMeson == PiPlus || p.finalMeson == PiMinus || p.finalMeson == PiZero)
  {
   f_pi_value=f_pi[0];
  }
  else if(p.finalMeson == Eta)
  {
   f_pi_value=f_pi[2];
  }
  else
   f_pi_value=f_pi[1];

  f_pi_value*=sqrt(2); // in the DA we have f_pi*sqrt(2)


if(p.projectile == p.finalLepton)
{// it is a NC
  res=res*sqrt(2)*G_F*pow(M_W*f_pi_value,2)/(1-sin2Qw);
}
else // it is CC
  res=res*G_F*pow(M_W*f_pi_value,2)/sqrt(2);

// NOTE: Convert GeV^{-6} to a more convenient nb/GeV^4
	 res/=2.56811e-6;

  return res;
}



int dvmp_XSection_dlnx_dt_dQ2(AbstractGPD fun, double* kins, process p, XSection* Sigma)
{
//   return dvmp_XSection_dlnx_dt_dQ2_dphi(fun, phi, kins, p)*(2*M_PI);
  int ret=dvmp_XSection_dlnx_dt_dQ2_dphi(fun, kins, p, Sigma);
  if( ret==SUCCESS)
  {
    Sigma->L*=2*M_PI;//c0 leading twist
    Sigma->T*=2*M_PI;//c0 subleading twist
    //higher-order harmonics vanish after angular averaging:
    Sigma->LPrimeT=0;
    Sigma->LT=0;
    Sigma->TPrimeT=0;
    Sigma->TT=0;
  }
  return ret;
}



==> anc/src/Formfactor.c <==
#include "Formfactor.h"
#include <stdio.h>
#include <math.h>
#include "phys.h"

#include <gsl/gsl_spline.h>
#include <gsl/gsl_integration.h>


static double fun_interpolated(double x, void** kins)
{
 gsl_spline* spline=(gsl_spline*)kins[0];
 gsl_interp_accel* acc=(gsl_interp_accel*)kins[1];
 double res=gsl_spline_eval (spline, x, acc);
// double res=0;
// gsl_spline_eval_e (spline, x, acc, &res);
 return res;
}


double Formfactor(AbstractGPD fun, double t, GPD_TYPE g, int f, void* extra)
{
	int nMax=1001; // points per interpolation region, should be OK
	double xmin=-15;//exp(-15)~3E-7, definitely there is no valence quarks.
	double xmax=0;
	double step_x=(xmax-xmin)/(nMax-1);
	double x[nMax];
	double y[nMax];

struct GPDKins p;
// typedef struct GPDKins{double xi, t, Q; int flavour; PDF_Type GPD_type; void* extra;} GPDKins;
	p.xi=0;
	p.t=t;
	p.Q=2;//ad-hoc scale, result does not depend on it due to CVC
	p.flavour=f;
	p.GPD_type=g;
	p.extra=extra;

//make transformation x-->exp(x); x=(-\infty, 0); direct integration leads to slow convergence 
	int i;
	x[0]=xmin;
	y[0]=fun(exp(x[0]), p)*exp(x[0]);
	for(i=1; i<nMax; i++)
	{
	 x[i]=step_x*i+xmin;//spline requires correct ordering
	 y[i]=(fun(exp(x[i]), p)+fun(-exp(x[i]), p))*exp(x[i]);//get just valence quark contribution
// 	 fprintf(stderr, "%g, %g\n", x[i],y[i]);
	}
	
	gsl_interp_accel *acc = gsl_interp_accel_alloc ();
	gsl_spline *spline = gsl_spline_alloc(gsl_interp_cspline, nMax);
	gsl_spline_init(spline, x, y, nMax);

	void* arr[2]={spline, acc};//possibly has mixings; add as the fourth argument

	int nPoints=10000000;
	gsl_integration_workspace *w = gsl_integration_workspace_alloc (nPoints);
	double result, error;

	gsl_function F;
	F.function = fun_interpolated;
	F.params = arr;

	gsl_integration_qag (&F, xmin, xmax, 1e-8, 1e-6, nPoints, GSL_INTEG_GAUSS15, w, &result, &error);
// 	if(1e-2*fabs(result) < fabs(error))
// 	{
// 	 fprintf(stderr,"DVMP :: problems with convergence at xBj=%g: got error/result=%g\n",xBj,fabs(error/result));
// 	}


	gsl_integration_workspace_free(w);
	gsl_spline_free (spline);
	gsl_interp_accel_free (acc);
	return result;
}


==> anc/src/GPDs/ABOUT.txt <==
This folder keeps files relevant for GPD parametrizations (GPDs, PDFs, formfactors etc)


==> anc/src/GPDs/KrollGoloskokovGPD.c <==
#include <math.h>

#include "GPDs/KrollGoloskokovGPD.h"
#include "GPDs/Skew_Radyushkin.h"

//this is universal name which will be used if plugin is defined
#ifdef USE_PLUGINS
double ExternalGPD(double x, struct GPDKins p)
{
 return KrollGoloskokovGPD(x, p);
}
#endif

double KrollGoloskokovGPD(double x, struct GPDKins p)
{
//  Actually this is just wrapper, all necessary stuff is already defined elsewhere
p.xi=fabs(p.xi);

#ifndef IGNORE_VALIDITY_REGION
if(pow(p.Q,2)>40)
{
  fprintf(stderr,"The Kroll-Goloskokov model, as described in hep-ph/0611290, is valid for Q^2< 40 GeV^2\n");
  fprintf(stderr,"You called it with scale=%g, which corresponds to Q^2=%g GeV^2\n", p.Q, pow(p.Q,2));
  fprintf(stderr,"If You are absolutely sure in what You are doing, remove the line %d in the file %s and recompile the code\n",  __LINE__+1, __FILE__);  
  exit(1);
}
#endif

if(p.flavour<0)
{
 p.flavour=-p.flavour;
}

// evaluate valence part
double res_val=0;
if( p.flavour ==1 || p.flavour ==2 )
 res_val=h_radyushkin((AbstractPDF)pdf_seaVal, x, p, 1);

// evaluate sea part
 double res_sea=0;
 p.flavour=-p.flavour;
 res_sea=h_radyushkin((AbstractPDF)pdf_seaVal, x, p, 2);
return res_val + res_sea;
}



==> anc/src/GPDs/KrollGoloskokovSimpleTransverseGPD.c <==
#include <math.h>

#include "GPDs/KrollGoloskokovGPD.h"
#include "GPDs/Skew_Radyushkin.h"


// In this file we use Kroll-Goloskokov parametrization for the chiral even GPDs and Enberg_PireSzymanowski parametrization from 0601138v2:29 for the transverse parametrization. This parametrization is for H_T^{u}-H_T^{d}

//this is universal name which will be used if plugin is defined
#ifdef USE_PLUGINS
double ExternalGPD(double x, struct GPDKins p)
{
 return KrollGoloskokovGPD(x, p);
}
#endif

double KrollGoloskokovGPD(double x, struct GPDKins p)
{
//  Actually this is just wrapper, all necessary stuff is already defined elsewhere
p.xi=fabs(p.xi);

#ifndef IGNORE_VALIDITY_REGION
if(pow(p.Q,2)>40)
{
  fprintf(stderr,"The Kroll-Goloskokov model, as described in hep-ph/0611290, is valid for Q^2< 40 GeV^2\n");
  fprintf(stderr,"You called it with scale=%g, which corresponds to Q^2=%g GeV^2\n", p.Q, pow(p.Q,2));
  fprintf(stderr,"If You are absolutely sure in what You are doing, remove the line %d in the file %s and recompile the code\n",  __LINE__+1, __FILE__);  
  exit(1);
}
#endif

if(p.GPD_type== GPD_H || p.GPD_type == GPD_E || p.GPD_type == GPD_HTilde || p.GPD_type == GPD_ETilde )
{
if(p.flavour<0)
{
 p.flavour=-p.flavour;
}

// evaluate valence part
double res_val=0;
if( p.flavour ==1 || p.flavour ==2 )
 res_val=h_radyushkin((AbstractPDF)pdf_seaVal, x, p, 1);

// evaluate sea part
 double res_sea=0;
 p.flavour=-p.flavour;
 res_sea=h_radyushkin((AbstractPDF)pdf_seaVal, x, p, 2);
return res_val + res_sea;
}
else if(p.GPD_type == GPDT_H && (p.flavour == 1) || (p.flavour == 2) )
{
  if(p.xi==0)return 0;
  //according to 0601138v2:29 the coefficient 0.206 below is defined up to a factor of 2
  if(fabs(x)>fabs(p.xi))return 0;
  double hDiff=0.206*(pow(p.xi,2)-pow(x,2))/pow(p.xi,3);
//   NOTE: In a considered model only the difference (H_u-H_d) is predicted; we assume that H_u~0.87*something, H_d~ -0.25*somehting [1106.4897v1:26]
  if(p.flavour==1)return 0.87*hDiff;
  if(p.flavour==2)return -0.12*hDiff;
}
else
  return 0;

}



==> anc/src/GPDs/PDF.c <==
// #include <stdio.h>
// #include <stdlib.h>
#include <math.h>

#include "PDF.h"





double pdf(double x, void** pars_)
{
if(fabs(x)<1e-6) return 0;
double* pars=(double*)pars_[0];
double Q=pars[0];
int f=round(pars[1]);
double res;
int PDFSign=1;//actually needed only for CTEQ

if(x<0)
{
x=-x;
f=-f;
PDFSign=-1;
}

if(fabs(f)<=6) // inpolarized PDFs
{
 if(fabs(f)==6)return 0; // in case of CTEQ this is so
 res=PDFSign*ct10pdf_ (&f, &x, &Q); return res;// unpolarized case
}
else if(fabs(f)<=13) // spin flip PDFs
{
double t=2*log(Q);
switch(f)
{
//u-quark
case  7: return uval_pol(x, t)+usea_pol(x, t);break;
case -7: return -usea_pol(x, t);break;
//d-quark
case  8: return dval_pol(x, t)+dsea_pol(x, t);break;
case -8: return -dsea_pol(x, t);break;
//s-quark
case  9: return ssea_pol(x, t);break;
case -9: return -ssea_pol(x, t);break;
//gluons
case  13: return glu_pol(x, t);break;
case -13: return -glu_pol(x, t);break;
default: return 0; break;
}
}
else if(fabs(f)<=20) // // pseudo-PDF "e" [for generation of GPD E] from Goloskokov-Kroll model 0809.4126 (set #1 in table 1--no gluons, no sea quarks)
{
switch(f)
{case  14: return  1.26473*pow(x, -0.48)*pow(1-x, 4); break; // u-quark
case -14: return 0; break;
case  15: return -1.32272*pow(x, -0.48)*pow(1-x, 5.6); break; // d-quark
case -15: return  0; break;
default: return 0; break;
}
}
else if(fabs(f)<=27) // // pseudo-PDF "e_tilde" [for generation of GPD ETilde]--reserved but not used
{
return 0;
}
else if(f==30)
{//linear combination requested
double* mixings=(double*)pars_[1];
int i=0;
double tmp_par[2]={Q,0.};
void* arr[2]={tmp_par, mixings};
res=0;
 for(i=-6; i<=6; i++)
 {
  tmp_par[1]=i;
  if(mixings[i+6] !=0) res+=mixings[i+6]*pdf(x, arr);
 }
}
else
 return 0;

}



==> anc/src/GPDs/PDF_KrollGoloskokov.c <==
/// According to profiler, 90% of the time is spent in evaluation of PDFs. For this reason, replacement  of "heavy" CTEQ parametrization with approximate expression could make sense. In this file we use for transverse part parametrization 0906.0460:31.
#include <math.h>

#include "GPDs/PDF.h"


double cteq_imitator(int f, double beta, double Q)
{
double L=2*log(Q/2.);
// pow(beta, -delta/2)*pow(1-beta,3)*(c0+c1*sqrt(beta)+c2*beta+c3*beta*sqrt(beta))
 switch(f)
 {
  case -5: return 0;
  case -4: return 0;
  case -3: return pow(beta, -(1.1+0.06*L-0.0027*L*L))*pow(1-beta,5)*((0.123+0.0003*L)+(-0.327-0.004*L)*sqrt(beta)+(0.692-0.068*L)*beta+(-0.486+0.038*L)*beta*sqrt(beta));
  case -2: return (1+0.68/(1+0.52*L))*cteq_imitator(-3, beta, Q);
  case -1: return (1+0.68/(1+0.52*L))*cteq_imitator(-3, beta, Q);
  case 0: return pow(beta, -(0.1+0.06*L-0.0027*L*L))*pow(1-beta,5)*((2.23+0.362*L)+(5.43-7*L)*sqrt(beta)+(-34+22.5*L)*beta+(40.6-21.6*L)*beta*sqrt(beta));
  case 1: return pow(beta, -0.48)*pow(1-beta,3)*((1.52+0.248*L)+(2.88-0.94*L)*sqrt(beta)-0.095*L*beta)+cteq_imitator(-1, beta, Q);
  case 2: return pow(beta, -0.48)*pow(1-beta,3)*((0.76+0.248*L)+(3.11-1.36*L)*sqrt(beta)+(-3.99+1.15*L)*beta)+cteq_imitator(-2, beta, Q);
  case 3: return cteq_imitator(-3, beta, Q);
  case 4: return 0;
  case 5: return 0;
 }
}


double cteq_imitator_seaVal(int f, double beta, double Q)
{//beware, here "-" corresponds to sea, "+" corresponds to valent (NOT q=qVal+qSea)--this is more convinient for their parametrization
double L=2*log(Q/2.);
 switch(f)
 {
  case -5: return 0;
  case -4: return 0;
  case -3: return pow(beta, -(1.1+0.06*L-0.0027*L*L))*pow(1-beta,5)*((0.123+0.0003*L)+(-0.327-0.004*L)*sqrt(beta)+(0.692-0.068*L)*beta+(-0.486+0.038*L)*beta*sqrt(beta));
  case -2: return (1+0.68/(1+0.52*L))*cteq_imitator(-3, beta, Q);
  case -1: return (1+0.68/(1+0.52*L))*cteq_imitator(-3, beta, Q);
  case 0: return pow(beta, -(0.1+0.06*L-0.0027*L*L))*pow(1-beta,5)*((2.23+0.362*L)+(5.43-7*L)*sqrt(beta)+(-34+22.5*L)*beta+(40.6-21.6*L)*beta*sqrt(beta));
  case 1: return pow(beta, -0.48)*pow(1-beta,3)*((1.52+0.248*L)+(2.88-0.94*L)*sqrt(beta)-0.095*L*beta);
  case 2: return pow(beta, -0.48)*pow(1-beta,3)*((0.76+0.248*L)+(3.11-1.36*L)*sqrt(beta)+(-3.99+1.15*L)*beta);
  case 3: return 0;
  case 4: return 0;
  case 5: return 0;
 }
}


double pdf(double x, struct PDFKins p)
{
if(fabs(x)<1e-6) return 0;

double Q=p.Q;
int f=p.flavour;

#ifndef IGNORE_VALIDITY_REGION
if(pow(Q,2)>40)
{
  fprintf(stderr,"You use PDF parametrization from Kroll-Goloskokov model, which accoring to hep-ph/0611290, is valid for Q^2< 40 GeV^2\n");
  fprintf(stderr,"You called it with scale=%g, which corresponds to Q^2=%g GeV^2\n", Q, pow(Q,2));
  fprintf(stderr,"If You are absolutely sure in what You are doing, remove the line %d in the file %s and recompile the code\n",  __LINE__+1, __FILE__);  
  exit(1);
}
#endif

double res;
int PDFSign=1;//actually needed only for CTEQ

if(x<0)
{
 x=-x;
 f=-f;
 p.flavour=-p.flavour;
 PDFSign=-1;
}

if(p.PDF_type==PDF_UNPOLARIZED)
{
 if(p.flavour==6)return 0; // in case of CTEQ this is so
 res=PDFSign*cteq_imitator (f, x, Q); return res;
}
else if(p.PDF_type==PDF_POLARIZED) // spin flip PDFs
{
double t=2*log(Q);
switch(p.flavour)
{
//u-quark
case  1: return uval_pol(x, t)+usea_pol(x, t);break;
case -1: return -usea_pol(x, t);break;
//d-quark
case  2: return dval_pol(x, t)+dsea_pol(x, t);break;
case -2: return -dsea_pol(x, t);break;
//s-quark
case  3: return ssea_pol(x, t);break;
case -3: return -ssea_pol(x, t);break;
//gluons
case  0: return glu_pol(x, t);break;
default: return 0; break;
}
}
else if(p.PDF_type==PDF_PSEUDO_E) // pseudo-PDF "e" [for generation of GPD E] from Goloskokov-Kroll model 0809.4126 (set #1 in table 1--no gluons, no sea quarks)
{
switch(p.flavour)
{case  1: return  1.26473*pow(x, -0.48)*pow(1-x, 4); break; // u-quark
 case -1: return 0; break;
 case  2: return -1.32272*pow(x, -0.48)*pow(1-x, 5.6); break; // d-quark
 case -2: return  0; break;
 default: return 0; break;
}
}
else if(p.PDF_type==PDF_PSEUDO_ETilde) // // pseudo-PDF "e_tilde" [for generation of GPD ETilde]--reserved but not used
{
return 0;
}
else if (p.PDF_type==PDFT_UNPOLARIZED)
{//See eq. 0906.0460:31
       double pdfValue;
	 p.PDF_type=PDF_UNPOLARIZED;
         pdfValue=pdf(x, p); // pdf shoud take care of sign/flavour flipping
 	 p.PDF_type=PDF_POLARIZED;
         pdfValue+=pdf(x, p); // pdf shoud take care of sign/flavour flipping
	 pdfValue*=7.46*x*pow(1-x, 5);
	 if(f==1)
	 {
	   pdfValue*=0.5;
	 }
	 else if(f==2)
	 {
	   pdfValue*=-0.6;
	 }
	 else
	  pdfValue=0;
	 return pdfValue;
}
else
 return 0;
}


double pdf_seaVal(double x_in, struct PDFKins p)
{
  double x=fabs(x_in);
if(fabs(x)<1e-6) return 0;
double Q=p.Q;
int f=p.flavour;

#ifndef IGNORE_VALIDITY_REGION
if(pow(Q,2)>40)
{
  fprintf(stderr,"You use PDF parametrization from Kroll-Goloskokov model, which accoring to hep-ph/0611290, is valid for Q^2< 40 GeV^2\n");
  fprintf(stderr,"You called it with scale=%g, which corresponds to Q^2=%g GeV^2\n", Q, pow(Q,2));
  fprintf(stderr,"If You are absolutely sure in what You are doing, remove the line %d in the file %s and recompile the code\n",  __LINE__+1, __FILE__);  
  exit(1);
}
#endif


int PDFSign=1;//actually needed only for CTEQ
double L=2*log(Q/2.);
if(x_in<0 && (p.PDF_type == GPD_H || p.PDF_type==GPD_E || p.PDF_type==GPD_HTilde || p.PDF_type == GPD_ETilde) )
{
//  x=-x;
 if(p.flavour<=0)
  {
   PDFSign=-1;
  }
  else
 {
   return 0; // by construction of sea quarks
 }
}
if(p.PDF_type==PDF_UNPOLARIZED) // unpolarized PDFs
{
 if(fabs(p.flavour)==6)return 0; // in case of CTEQ this is so
 return PDFSign*cteq_imitator_seaVal(f, x, Q); // unpolarized case--kroll-goloskokov imitation of CTEQ
}
else if(p.PDF_type==PDF_POLARIZED) // spin flip PDFs
{
double t=2*log(Q);
switch(p.flavour)
{
//u-quark
case  1: return pow(x, -0.48)*pow(1-x,3)*((0.61+0.033*L)+(0.41-0.377*L)*x+(5.1-1.21*L)*x*x);
case -1: return 0;break;
//d-quark
case  2: return pow(x, -0.48)*pow(1-x,3)*((-0.32-0.04*L)+(-1.427-0.176*L)*x+(0.692-0.068*L)*x*x);
case -2: return 0;break;
//s-quark
case  3: return 0;break;
case -3: return 0;break;
//gluons
case  0: return 0;break;
default: return 0; break;
}
}
else if(p.PDF_type==PDF_PSEUDO_E) // pseudo-PDF "e" [for generation of GPD E] from Goloskokov-Kroll model 0809.4126 (set #1 in table 1--no gluons, no sea quarks)
{
switch(p.flavour)
{case  1: return pow(x, -0.48)*pow(1-x,3)*(2.204-2.204*x);//return  1.26473*pow(x, -0.48)*pow(1-x, 4); break; // u-quark
 case -1: return 0; break;
 case  2: return pow(x, -0.48)*pow(1-x,3)*(-3.114+8.096*x-6.477*x*x+1.295*pow(x,3));//return -1.32272*pow(x, -0.48)*pow(1-x, 5.6); break; // d-quark
 case -2: return  0; break;
 default: return 0; break;
}
}
else if(p.PDF_type==PDF_PSEUDO_ETilde) // // pseudo-PDF "e_tilde" [for generation of GPD ETilde]--reserved but not used
{
return 0;
}
else if (p.PDF_type==PDFT_UNPOLARIZED)
{//See eq. 0906.0460:31
       double pdfValue;
//        if(x_in<0)
//        {
// 	 fprintf(stderr, "DEBUG :: x_in=%g, flavour=%d, Q=%g\n", x_in, p.flavour, p.Q);
//       }
	 p.PDF_type=PDF_UNPOLARIZED;
         pdfValue=pdf_seaVal(x_in, p); // pdf shoud take care of sign/flavour flipping
	 p.PDF_type=PDF_POLARIZED;
         pdfValue+=pdf_seaVal(x_in, p); // pdf shoud take care of sign/flavour flipping
	 pdfValue*=7.46*x*pow(1-x, 5);
	 if(p.flavour==1)
	 {
	   pdfValue*=0.5;
	 }
	 else if(p.flavour==2)
	 {
	   pdfValue*=-0.6;
	 }
	 else
	  pdfValue=0;
	 return pdfValue;
}
else
 return 0;
}





==> anc/src/GPDs/PDF_KrollGoloskokov11.c <==
/// According to profiler, 90% of the time is spent in evaluation of PDFs. For this reason, replacement  of "heavy" CTEQ parametrization with approximate expression could make sense. In this file we use for transverse part parametrization 1106.4897. Note that in that paper only parametrization for H_T and E_T+2\tilde H_T is given; we for the sake of simplicity assume that \tilde H _T=0.
#include <math.h>

#include "GPDs/PDF.h"


double cteq_imitator(int f, double beta, double Q)
{
double L=2*log(Q/2.);
// pow(beta, -delta/2)*pow(1-beta,3)*(c0+c1*sqrt(beta)+c2*beta+c3*beta*sqrt(beta))
 switch(f)
 {
  case -5: return 0;
  case -4: return 0;
  case -3: return pow(beta, -(1.1+0.06*L-0.0027*L*L))*pow(1-beta,5)*((0.123+0.0003*L)+(-0.327-0.004*L)*sqrt(beta)+(0.692-0.068*L)*beta+(-0.486+0.038*L)*beta*sqrt(beta));
  case -2: return (1+0.68/(1+0.52*L))*cteq_imitator(-3, beta, Q);
  case -1: return (1+0.68/(1+0.52*L))*cteq_imitator(-3, beta, Q);
  case 0: return pow(beta, -(0.1+0.06*L-0.0027*L*L))*pow(1-beta,5)*((2.23+0.362*L)+(5.43-7*L)*sqrt(beta)+(-34+22.5*L)*beta+(40.6-21.6*L)*beta*sqrt(beta));
  case 1: return pow(beta, -0.48)*pow(1-beta,3)*((1.52+0.248*L)+(2.88-0.94*L)*sqrt(beta)-0.095*L*beta)+cteq_imitator(-1, beta, Q);
  case 2: return pow(beta, -0.48)*pow(1-beta,3)*((0.76+0.248*L)+(3.11-1.36*L)*sqrt(beta)+(-3.99+1.15*L)*beta)+cteq_imitator(-2, beta, Q);
  case 3: return cteq_imitator(-3, beta, Q);
  case 4: return 0;
  case 5: return 0;
 }
}


double cteq_imitator_seaVal(int f, double beta, double Q)
{//beware, here "-" corresponds to sea, "+" corresponds to valent (NOT q=qVal+qSea)--this is more convinient for their parametrization
double L=2*log(Q/2.);
 switch(f)
 {
  case -5: return 0;
  case -4: return 0;
  case -3: return pow(beta, -(1.1+0.06*L-0.0027*L*L))*pow(1-beta,5)*((0.123+0.0003*L)+(-0.327-0.004*L)*sqrt(beta)+(0.692-0.068*L)*beta+(-0.486+0.038*L)*beta*sqrt(beta));
  case -2: return (1+0.68/(1+0.52*L))*cteq_imitator(-3, beta, Q);
  case -1: return (1+0.68/(1+0.52*L))*cteq_imitator(-3, beta, Q);
  case 0: return pow(beta, -(0.1+0.06*L-0.0027*L*L))*pow(1-beta,5)*((2.23+0.362*L)+(5.43-7*L)*sqrt(beta)+(-34+22.5*L)*beta+(40.6-21.6*L)*beta*sqrt(beta));
  case 1: return pow(beta, -0.48)*pow(1-beta,3)*((1.52+0.248*L)+(2.88-0.94*L)*sqrt(beta)-0.095*L*beta);
  case 2: return pow(beta, -0.48)*pow(1-beta,3)*((0.76+0.248*L)+(3.11-1.36*L)*sqrt(beta)+(-3.99+1.15*L)*beta);
  case 3: return 0;
  case 4: return 0;
  case 5: return 0;
 }
}


double pdf(double x, struct PDFKins p)
{
if(fabs(x)<1e-6) return 0;

double Q=p.Q;
int f=p.flavour;

#ifndef IGNORE_VALIDITY_REGION
if(pow(Q,2)>40)
{
  fprintf(stderr,"You use PDF parametrization from Kroll-Goloskokov model, which accoring to hep-ph/0611290, is valid for Q^2< 40 GeV^2\n");
  fprintf(stderr,"You called it with scale=%g, which corresponds to Q^2=%g GeV^2\n", Q, pow(Q,2));
  fprintf(stderr,"If You are absolutely sure in what You are doing, remove the line %d in the file %s and recompile the code\n",  __LINE__+1, __FILE__);  
  exit(1);
}
#endif

double res;
int PDFSign=1;//actually needed only for CTEQ

if(x<0)
{
 x=-x;
 f=-f;
 p.flavour=-p.flavour;
 PDFSign=-1;
}

if(p.PDF_type==PDF_UNPOLARIZED)
{
 if(p.flavour==6)return 0; // in case of CTEQ this is so
 res=PDFSign*cteq_imitator (f, x, Q); return res;
}
else if(p.PDF_type==PDF_POLARIZED) // spin flip PDFs
{
double t=2*log(Q);
switch(p.flavour)
{
//u-quark
case  1: return uval_pol(x, t)+usea_pol(x, t);break;
case -1: return -usea_pol(x, t);break;
//d-quark
case  2: return dval_pol(x, t)+dsea_pol(x, t);break;
case -2: return -dsea_pol(x, t);break;
//s-quark
case  3: return ssea_pol(x, t);break;
case -3: return -ssea_pol(x, t);break;
//gluons
case  0: return glu_pol(x, t);break;
default: return 0; break;
}
}
else if(p.PDF_type==PDF_PSEUDO_E) // pseudo-PDF "e" [for generation of GPD E] from Goloskokov-Kroll model 0809.4126 (set #1 in table 1--no gluons, no sea quarks)
{
switch(p.flavour)
{case  1: return  1.26473*pow(x, -0.48)*pow(1-x, 4); break; // u-quark
 case -1: return 0; break;
 case  2: return -1.32272*pow(x, -0.48)*pow(1-x, 5.6); break; // d-quark
 case -2: return  0; break;
 default: return 0; break;
}
}
else if(p.PDF_type==PDF_PSEUDO_ETilde) // // pseudo-PDF "e_tilde" [for generation of GPD ETilde]--reserved but not used
{
return 0;
}
else if (p.PDF_type==PDFT_UNPOLARIZED)
{//See eq. 0906.0460:31
       double pdfValue;
	 p.PDF_type=PDF_UNPOLARIZED;
         pdfValue=pdf(x, p); // pdf shoud take care of sign/flavour flipping
 	 p.PDF_type=PDF_POLARIZED;
         pdfValue+=pdf(x, p); // pdf shoud take care of sign/flavour flipping
	 pdfValue*=7.46*x*pow(1-x, 5);
	 if(f==1)
	 {
	   pdfValue*=0.5;
	 }
	 else if(f==2)
	 {
	   pdfValue*=-0.6;
	 }
	 else
	  pdfValue=0;
	 return pdfValue;
}
else if (p.PDF_type==PDFT_UNPOLARIZED || p.PDF_type==PDFT_PSEUDO_E)
{
  if(f<0){return pdf_seaVal(x, p);};
  double pdfValue=pdf_seaVal(x, p);
  p.flavour=-p.flavour;
  pdfValue+=pdf_seaVal(x, p);
}
else
 return 0;
}


double pdf_seaVal(double x_in, struct PDFKins p)
{
  double x=fabs(x_in);
if(fabs(x)<1e-6) return 0;
double Q=p.Q;
int f=p.flavour;

#ifndef IGNORE_VALIDITY_REGION
if(pow(Q,2)>40)
{
  fprintf(stderr,"You use PDF parametrization from Kroll-Goloskokov model, which accoring to hep-ph/0611290, is valid for Q^2< 40 GeV^2\n");
  fprintf(stderr,"You called it with scale=%g, which corresponds to Q^2=%g GeV^2\n", Q, pow(Q,2));
  fprintf(stderr,"If You are absolutely sure in what You are doing, remove the line %d in the file %s and recompile the code\n",  __LINE__+1, __FILE__);  
  exit(1);
}
#endif


int PDFSign=1;//actually needed only for CTEQ
double L=2*log(Q/2.);
if(x_in<0)
{
 if(p.flavour<=0)
  {
   PDFSign=-1; // flavour<0 means sea quarks, which are negative for x<0
  }
  else
 {
   return 0; // flavour >0 means valence quarks which don't exist for x<0
 }
}
if(p.PDF_type==PDF_UNPOLARIZED) // unpolarized PDFs
{
 if(fabs(p.flavour)==6)return 0; // in case of CTEQ this is so
 return PDFSign*cteq_imitator_seaVal(f, x, Q); // unpolarized case--kroll-goloskokov imitation of CTEQ
}
else if(p.PDF_type==PDF_POLARIZED) // spin flip PDFs
{
double t=2*log(Q);
switch(p.flavour)
{
//u-quark
case  1: return pow(x, -0.48)*pow(1-x,3)*((0.61+0.033*L)+(0.41-0.377*L)*x+(5.1-1.21*L)*x*x);
case -1: return 0;break;
//d-quark
case  2: return pow(x, -0.48)*pow(1-x,3)*((-0.32-0.04*L)+(-1.427-0.176*L)*x+(0.692-0.068*L)*x*x);
case -2: return 0;break;
//s-quark
case  3: return 0;break;
case -3: return 0;break;
//gluons
case  0: return 0;break;
default: return 0; break;
}
}
else if(p.PDF_type==PDF_PSEUDO_E) // pseudo-PDF "e" [for generation of GPD E] from Goloskokov-Kroll model 0809.4126 (set #1 in table 1--no gluons, no sea quarks)
{
switch(p.flavour)
{case  1: return pow(x, -0.48)*pow(1-x,3)*(2.204-2.204*x);//valence  u-quark
 case -1: return 0; break;
 case  2: return pow(x, -0.48)*pow(1-x,3)*(-3.114+8.096*x-6.477*x*x+1.295*pow(x,3));//valence d-quark
 case -2: return  0; break;
 default: return 0; break;
}
}
else if(p.PDF_type==PDF_PSEUDO_ETilde) // // pseudo-PDF "e_tilde" [for generation of GPD ETilde]--reserved but not used
{
return 0;
}
else if (p.PDF_type==PDFT_UNPOLARIZED)
{//See eq. 1106.4897:13 and table 1106.4897:1
  switch(p.flavour)
  {case  1: return 0.78*pow(x, 0.02)*pow(1-x,3); // u-quark
  case  2: return -1.01*pow(x, 0.02)*pow(1-x,3); // d-quark
  default: return 0; break;
  }
}
else if (p.PDF_type==PDFT_PSEUDO_E)
{//See eq. 1106.4897:13 and table 1106.4897:1. Did not find the value of beta (power of (1-x)), so just took 3 as for other GPDs
  switch(p.flavour)
  {case  1: return 6.83*pow(x, -0.3)*pow(1-x,3); // u-quark
  case  2: return 5.05*pow(x, -0.3)*pow(1-x,3); // d-quark
  default: return 0; break;
  }
}
else
 return 0;
}





==> anc/src/GPDs/Skew_KrollGoloskokov.c <==
#include <stdio.h>
#include <math.h>
#include <gsl/gsl_integration.h>
#include <gsl/gsl_sf_gamma.h>
#include "GPDPDF.h"
#include "GPDs/Skew_Radyushkin.h"



//here interface is fixed by GSL and we cannot change it
double rad_integrand(double alpha, void** extra)
{
	AbstractPDF *pdf=(AbstractPDF*)extra[0];
	double *xPointer=(double*)extra[1];
	struct GPDKins* p=(GPDKins*)extra[2];
	int *nPointer=(int*)extra[3];

	double x, xi, t, Q;
	int f;
	x=*xPointer;
	xi=p->xi;
	t=p->t;
	Q=p->Q;
	f=p->flavour;
	int n=*nPointer;

	double beta=x-alpha*xi;
	double beta_abs=fabs(beta);
	if(beta_abs + fabs(alpha) >=1 ) return 0;

	double pdfValue;
	struct PDFKins K;
	K.Q=Q;
	K.flavour=f;
	K.extra=p->extra;
	

	  K.PDF_type=p->GPD_type;
          pdfValue=(*pdf)(beta, K); // pdf shoud take care of sign/flavour flipping

        if(beta_abs !=0)
	{
	if( f ==1 || f ==2 )
        {
	 pdfValue*=exp(t*(-0.9*log(beta_abs)));
	}
	else // sea quarks or gluons
	 pdfValue*=exp(t*(2.58-0.25*log(1+Q*Q/0.5929)-0.15*log(beta_abs))); // 0.5929=m_\rho^2
        }
// NOTE: prefactor will be evaluated in the calling routine
	return pow(pow(1-beta_abs,2)-alpha*alpha,n)/pow(1-beta_abs, 2*n+1)*pdfValue;
}


double h_radyushkin(AbstractPDF f, double x, struct GPDKins gpd_kins, int n)
{
  
//   if(gpd_kins.GPD_type==GPD_H || gpd_kins.GPD_type==GPD_E)return 0;--try just ep, switch off axial channel everywhere
  
if(n==0)n=1; // use default--under C we can't do it in argument
 int nPoints=1000000;
 gsl_integration_workspace *w = gsl_integration_workspace_alloc (nPoints);
 double result, error;

 gsl_function F;


 void* arrs[4]={&f, &x, &gpd_kins, &n}; // pass data to subroutine, format dictated by GSL

 F.function = &rad_integrand;
 F.params = arrs;


int npts=3;
double pts[3]={-1,0,1};
double xi=gpd_kins.xi;
 if(xi !=0 )
 {
  pts[1]=x/xi; // beta=0
 }
if(fabs(pts[1])>=1)
 pts[1]=0; // this is not a special point

// NOTE: Below I deliberately use too high values of precision: it seems GSL underestimates errors and the convolution of GPD stucks
 gsl_integration_qagp(&F, pts, npts, 1E-8, 1E-6, nPoints, w, &result, &error);
 gsl_integration_workspace_free(w);


result*=gsl_sf_gamma(2*n+2.)/(pow(2,2*n+1.)*pow(gsl_sf_gamma(n+1.),2));
 return result;
}



==> anc/src/GPDs/ZeroSkewnessGPD.c <==
#include <math.h>

#include "GPDs/ZeroSkewnessGPD.h"

double formfactor(double t)
{
 return 1/pow(1-t/0.71, 2);
}

#ifdef USE_PLUGINS
double ExternalGPD(double x, struct GPDKins p)
{
 return ZeroSkewnessGPD(x, p);
}
#endif


double ZeroSkewnessGPD(double x, struct GPDKins p)
{
double xi=fabs(p.xi);
double t=p.t;

if(p.flavour<0)
{
 p.flavour=-p.flavour;
}


struct PDFKins K;
K.Q=p.Q;
K.flavour=p.flavour;
K.extra=p.extra;
K.PDF_type=p.GPD_type;

double res_val = pdf_seaVal(x, K);
p.flavour=-p.flavour;
double res_sea = pdf_seaVal(x, K);

return (res_val + res_sea)*formfactor(t);
}


==> anc/src/GPDs/pdf_pol.c <==
/* http://durpdg.dur.ac.uk/hepdata/gpd.html
 * C package for fast LO evolution of
generalized parton distribution in x space

Reference: A.V. Vinnikov, hep-ph/0604248

Includes routines to generate model GPDs and example calling routines

Instructions for running the code are given in README

All the code is available as a compressed tarball in gpd-evol.tgz

For more information, contact M Diehl at: markus.diehl@desy.de 




// The program calculates GPD H at Q^2 = 4 GeV^2 
// at given x, xi and t for the following partons:
// i_part = 0 : gluons
// i_part = 1 : u-quarks
// i_part = 2 : d-quarks
// i_part = 3 : s-quarks

// double distribution model as in Musatov, Radyushkin, hep-ph/9905376
// and Goeke, Polyakov, Vanderhaeghen, hep-ph/0106012
//
// dependence on proton momentum transfer t for valence distributions
// from Diehl, Feldmann, Jakob, Kroll, hep-ph/0408173
// for sea quark and gluon distributions no t dependence is implemented

// The value of the profile parameters for gluons, sea and
// valence quarks is given as folows:
// param[0] = b(gluon),
// param[1] = b(u_val),
// param[2] = b(d_val),
// param[3] = b(u_sea),
// param[4] = b(d_sea),
// param[5] = b(s_sea),
 * 
 * 
 * 
 * 
 * 
 * 
 * 
 * 
 */


// calculates q-tilde at Q^2 = 4 GeV^2 in double distribution model
// for valence distributions includes t-dependence
// see comments in gpdh.c


#include <stdio.h>
#include <math.h>
#include "GPDs/pdf_pol.h"







double uval_pol(double const x, double const t)
{
  if(x <= 0.0)
    {
      printf("uval_pol (gpdh_pol.c): ERROR: x = %12.3e < 0\n",x);
      return 0.0;
    }
  // Diehl, Feldmann, Jakob, Kroll parameters
  double A_q = 1.22;
  double B_q = 0.59;
  double alp = 0.9;

  double fq = - alp*(1.0-x)*(1.0-x)*(1.0-x)*log(x)
    + B_q*(1.0-x)*(1.0-x)*(1.0-x) + A_q*x*(1.0-x)*(1.0-x);


  // Blumlein, Bottcher at Q2 = 4 GeV^2
  double eta = 0.926;
  double a   = 0.294;
  double b   = 3.167;
  double gam = 27.22;

  double coeff = (1.0+gam*a/(a+b+1.0))*gammf(a)*gammf(b+1.0)/gammf(a+b+1.0);

  return eta/coeff*exp((a-1.0)*log(x) + b*log(1.0-x) + t*fq)*(1.0+gam*x);
}



double usea_pol(double const x, double const t)
{
  if(x <= 0.0 || x > 1.0)
    {
      printf("usea_pol (gpdh_pol.c): ERROR: x = %12.3e < 0\n",x);
      return 0.0;
    }
  if((1.0-x) < EPS_BETR) return 0.0;

  // Blumlein, Bottcher at Q2 = 4 GeV^2
  double eta = -0.447/6.0;
  double a   = 0.424;
  double b   = 8.93;
  double gam = 0.0;

  double coeff = (1.0+gam*a/(a+b+1.0))*gammf(a)*gammf(b+1.0)/gammf(a+b+1.0);

  return eta/coeff*exp((a-1.0)*log(x) + b*log(1.0-x))*(1.0+gam*x);
}

double dval_pol(double const x, double const t)
{
  if(x <= 0.0 || x > 1.0)
    {
      printf("dval_pol (gpdh_pol.c): ERROR: x = %12.3e < 0\n",x);
      return 0.0;
    }
  if((1.0-x) < EPS_BETR) return 0.0;

  // Diehl, Feldmann, Jakob, Kroll parameters
  double A_q = 2.59;
  double B_q = 0.59;
  double alp = 0.9;
  
  double fq = - alp*(1.0-x)*(1.0-x)*(1.0-x)*log(x)
    + B_q*(1.0-x)*(1.0-x)*(1.0-x) + A_q*x*(1.0-x)*(1.0-x);


  // Blumlein, Bottcher at Q2 = 4 GeV^2
  double eta = -0.341;
  double a   = 0.254;
  double b   = 3.42;
  double gam = 19.06;

  double coeff = (1.0+gam*a/(a+b+1.0))*gammf(a)*gammf(b+1.0)/gammf(a+b+1.0);

  return eta/coeff*exp((a-1.0)*log(x) + b*log(1.0-x) + t*fq)*(1.0+gam*x);
}

double dsea_pol(double const x, double const t)
{
  if(x <= 0.0 || x > 1.0)
    {
      printf("dsea_pol (gpdh_pol.c): ERROR: x = %12.3e < 0\n",x);
      return 0.0;
    }
  if((1.0-x) < EPS_BETR) return 0.0;

  // Blumlein, Bottcher at Q2 = 4 GeV^2
  double eta = -0.447/6.0;
  double a   = 0.424;
  double b   = 8.93;
  double gam = 0.0;

  double coeff = (1.0+gam*a/(a+b+1.0))*gammf(a)*gammf(b+1.0)/gammf(a+b+1.0);

  return eta/coeff*exp((a-1.0)*log(x) + b*log(1.0-x))*(1.0+gam*x);
}

double ssea_pol(double const x, double const t)
{
  if(x <= 0.0 || x > 1.0)
    {
      printf("ssea_pol (gpdh_pol.c): ERROR: x = %12.3e < 0\n",x);
      return 0.0;
    }
  if((1.0-x) < EPS_BETR) return 0.0;

  // Blumlein, Bottcher at Q2 = 4 GeV^2
  double eta = -0.447/6.0;
  double a   = 0.424;
  double b   = 8.93;
  double gam = 0.0;

  double coeff = (1.0+gam*a/(a+b+1.0))*gammf(a)*gammf(b+1.0)/gammf(a+b+1.0);

  return eta/coeff*exp((a-1.0)*log(x) + b*log(1.0-x))*(1.0+gam*x);
}


double glu_pol(double const x, double const t)
{
  if(x <= 0.0 || x > 1.0)
    {
      printf("glu_pol (gpdh_pol.c): ERROR: x = %12.3e < 0\n",x);
      return 0.0;
    }
  if((1.0-x) < EPS_BETR) return 0.0;

  // Blumlein, Bottcher at Q2 = 4 GeV^2
  double eta = 1.026;
  double a   = 1.424;
  double b   = 5.51;
  double gam = 0.0;

  double coeff = (1.0+gam*a/(a+b+1.0))*gammf(a)*gammf(b+1.0)/gammf(a+b+1.0);

  return x*eta/coeff*exp((a-1.0)*log(x) + b*log(1.0-x))*(1.0+gam*x);
}


double gammf(double xx)
{
  double x, y, tmp, ser;
  static double cof[6]={76.18009172947146, -86.50532032941677,
                        24.01409824083091, -1.231739572450155,
                        0.1208650973866179e-2, -0.5395239384953e-5};
  int j;

  y = x = xx;
  tmp = x + 5.5;
  tmp -= (x+0.5)*log(tmp);
  ser = 1.000000000190015;
  for(j=0; j<=5; j++) ser += cof[j]/++y;
  return exp(-tmp)*2.5066282746310005*ser/x;
}


==> anc/src/Interference_Harmonics.c <==
#include "DVMP_Amplitude.h"
#include <stdio.h>
#include <math.h>
#include <complex.h>
#include "phys.h"


/**
  Evaluates a Dirac formfactor \f$ F_1 \f$ for a given flavour.
  @param[in] fun GPD function to use
  @param[in] t momentum transfer squared
  @param[in] g GPD type to use
  @param[in] f flavour fow which FF is evaluated
  @return Formfactor value
*/
double Formfactor_F1(AbstractGPD fun, double t, GPD_TYPE g, int f)
{
}

/**
  Evaluates a Pauli formfactor \f$ F_1 \f$ for a given flavour.
  @param[in] fun GPD function to use
  @param[in] t momentum transfer squared
  @param[in] g GPD type to use
  @param[in] f flavour fow which FF is evaluated
  @return Formfactor value
*/
double Formfactor_F2(double t, int flavour)
{
}

complex amplitude(AbstractGPD fun, struct GPDKins gpd_kins, double xi, int flavour, GPD_TYPE g, CONV_TYPE c)
{//warning--has advere effects, resets some elements of gpd_kins
//flavour MUST be positive

complex res;
gpd_kins.GPD_type=g;
gpd_kins.flavour=flavour;

 if(c==C_MINUS)
 {
   gpd_kins.xi=xi;
   double res_re=convolution((AbstractGPD)fun, gpd_kins);
   double res_im=-M_PI*fun(xi, gpd_kins);
  return res_re + I * res_im;
 }
 else if(c==C_PLUS)
 {
   gpd_kins.xi=-xi;
   double res_re=convolution((AbstractGPD)fun, gpd_kins);
   double res_im=M_PI*fun(-xi, gpd_kins);
  return res_re + I * res_im;
 }
return 0; // if we got wrong input
}

void interference_XSection(AbstractGPD fun, double* kins, process p, Harmonic* Hcs)
{
 Hcs.c[0]=0;
 Hcs.c[1]=0;
 Hcs.c[2]=0;
 Hcs.s[0]=0;
 Hcs.s[2]=0;
 Hcs.s[3]=0;
if(p.projectile != p.finalBaryon)
{
 return;
}



   double y=kins[0];//not needed in hadronic part
   double xBj=kins[1];
   double t=kins[2];
   double Q=kins[3];

   double xi=xBj/(2-xBj);

//BEGIN Evaluate e.m. formfactor
double F1=0;
double F2=0;
if(p.target==Proton)
{
 F1=2./3.*Formfactor_F1(fun, t, GPD_H, 1)-1./3.*Formfactor_F1(fun, t, GPD_H, 2)
}
else if(p.target==Neutron)
{
}
else
{
 fprintf(stderr, "As of now, interference may be evaluated only for proton and neutron targets");
 return;
}
//END Evaluate e.m. formfactor

  struct GPDKins gpd_kins;
  gpd_kins.xi=xi;
  gpd_kins.t=t;
  gpd_kins.Q=Q; // flavour and type will be inserted later


    double res_re, res_im;
    double complex H, Htilde, E, Etilde;

//BEGIN Process-dependent part begins
 if((p.projectile == NuMu && p.target == Proton && p.finalMeson ==PiPlus && p.finalBaryon ==Proton && p.finalLepton == MuMinus) || (p.projectile ==NuMuBar && p.target == Neutron && p.finalMeson ==PiMinus && p.finalBaryon ==Neutron && p.finalLepton == MuPlus))
 {
// process 1a, 2b
   H= CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS));
   Htilde= CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS));
   E= CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS));
   Etilde= CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS));
  }
else if((p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==PiPlus && p.finalBaryon ==Neutron && p.finalLepton == MuMinus) || (p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==PiMinus && p.finalBaryon ==Proton && p.finalLepton == MuPlus))
 {
// process 2a, 1b
   H= CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) + amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS));
   Htilde= CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS));
   E= CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) + amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS));
   Etilde= CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS));

  }
else if((p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==PiZero && p.finalBaryon ==Proton && p.finalLepton == MuMinus) || (p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==PiZero && p.finalBaryon ==Neutron && p.finalLepton == MuPlus))
 {
// process 3a, 3b
   H= CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS)-amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS))/sqrt(2);
   Htilde= CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS)-amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS))/sqrt(2);
   E= CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS)-amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS))/sqrt(2);
   Etilde= CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS)-amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS))/sqrt(2);

  }
else if(p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==PiZero && p.finalBaryon ==SigmaZero && p.finalLepton == MuPlus)
 {//process 7a
   H= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS)-amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS))/2;
   Htilde= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS)-amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS))/2;
   E= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS)-amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS))/2;
   Etilde= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS)-amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS))/2;
  }
else if(p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==PiMinus && p.finalBaryon ==SigmaPlus && p.finalLepton == MuPlus)
 { // process 6a
   H= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS));
   Htilde= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS));
   E= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS));
   Etilde= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS));
  }
else if(p.projectile ==NuMu && p.target == Neutron && (p.finalMeson ==KZeroL || p.finalMeson==KZeroS)  && p.finalBaryon ==Proton && p.finalLepton == MuMinus)
 {// K0 amplitude / sqrt(2); process 16b
   H= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS))/sqrt(2);
   Htilde= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS))/sqrt(2);
   E= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS))/sqrt(2);
   Etilde= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS))/sqrt(2);
  }
else if(p.projectile ==NuMuBar && p.target == Proton && (p.finalMeson ==KZeroL || p.finalMeson ==KZeroS) && p.finalBaryon ==SigmaZero && p.finalLepton == MuPlus)
 {//this is amplitude of K0 production/sqrt(2); process 11a
   H= -CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS))/2;
   Htilde= -CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS))/2;
   E= -CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS))/2;
   Etilde= -CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS))/2;
 }
else if(p.projectile ==NuMu && p.target == Proton && p.finalMeson ==KPlus && p.finalBaryon ==SigmaPlus && p.finalLepton == MuMinus)
 {//process 14a
   H= -CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS));
   Htilde= -CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS));
   E= -CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS));
   Etilde= -CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS));
  }
else if(p.projectile ==NuMuBar && p.target == Proton && (p.finalMeson ==KZeroL || p.finalMeson ==KZeroS) && p.finalBaryon ==Lambda && p.finalLepton == MuPlus)
 {//this is amplitude of K0 production/sqrt(2); process 12a
   H= -CKM_V[0][1]*(2*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS))/sqrt(12);
   E= -CKM_V[0][1]*(2*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS))/sqrt(12);
   Htilde= -CKM_V[0][1]*(2*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS))/sqrt(12);
   Etilde= -CKM_V[0][1]*(2*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS))/sqrt(12);
}
else if(p.projectile ==NuMuBar && p.target == Proton && (p.finalMeson ==KZeroL || p.finalMeson ==KZeroS) && p.finalBaryon ==Neutron && p.finalLepton == MuPlus)
 {//this is amplitude of K0Bar production/sqrt(2); process 13a
   H= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS))/sqrt(2);
   Htilde= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS))/sqrt(2);
   E= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS))/sqrt(2);
   Etilde= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS))/sqrt(2);
 }
else if((p.projectile ==NuMuBar && p.target == Neutron && (p.finalMeson ==KZeroL || p.finalMeson ==KZeroS) && p.finalBaryon ==SigmaMinus && p.finalLepton == MuPlus) || (p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==KPlus && p.finalBaryon ==SigmaZero && p.finalLepton == MuMinus))
 {//for the first part, this is amplitude of K0 production/sqrt(2); process 11b, 14b
   H= -CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS))/sqrt(2);
   Htilde= -CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS))/sqrt(2);
   E= -CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS))/sqrt(2);
   Etilde= -CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS))/sqrt(2);
  }
else if((p.projectile ==NuMuBar && p.target == Neutron && p.finalMeson ==PiMinus && p.finalBaryon ==SigmaZero && p.finalLepton == MuPlus) || (p.projectile ==NuMuBar && p.target == Neutron && p.finalMeson ==PiZero && p.finalBaryon ==SigmaMinus && p.finalLepton == MuPlus))
 {//process 7b, 8b
   H= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS))/sqrt(2);
   Htilde= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS))/sqrt(2);
   E= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS))/sqrt(2);
   Etilde= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS))/sqrt(2);
  }
else if( (p.projectile ==NuMu && p.target == Proton && p.finalMeson ==PiPlus && p.finalBaryon ==Neutron && p.finalLepton == NuMu) || (p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==PiPlus && p.finalBaryon ==Neutron && p.finalLepton == NuMuBar) )
 {//process 4a
   H= (g[1][0]*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) + g[1][1]*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS) - g[1][0]*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - g[1][1]*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS));
   E= (g[1][0]*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) + g[1][1]*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS) - g[1][0]*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - g[1][1]*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS));
   Htilde= (g[0][0]*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) + g[0][1]*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS) - g[0][0]*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - g[0][1]*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS));
   Etilde= (g[0][0]*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) + g[0][1]*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS) - g[0][0]*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - g[0][1]*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS));
  }
else if( (p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==PiMinus && p.finalBaryon ==Proton && p.finalLepton == NuMu) || (p.projectile ==NuMuBar && p.target == Neutron && p.finalMeson ==PiMinus && p.finalBaryon ==Proton && p.finalLepton == NuMuBar) )
 { // process 4b
   H= (g[1][1]*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) + g[1][0]*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS) - g[1][1]*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - g[1][0]*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS));
   E= (g[1][1]*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) + g[1][0]*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS) - g[1][1]*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - g[1][0]*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS));
   Htilde= (g[0][1]*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) + g[0][0]*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS) - g[0][1]*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - g[0][0]*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS));
   Etilde= (g[0][1]*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) + g[0][0]*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS) - g[0][1]*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - g[0][0]*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS));
  }
else if( (p.projectile ==NuMu && p.target == Proton && p.finalMeson ==PiZero && p.finalBaryon ==Proton && p.finalLepton == NuMu) || (p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==PiZero && p.finalBaryon ==Proton && p.finalLepton == NuMuBar ) )
 {//process 5a
   H= (g[1][0]*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) + g[1][0]*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS) - g[1][1]*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - g[1][1]*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS))/sqrt(2);
   E= (g[1][0]*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) + g[1][0]*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS) - g[1][1]*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - g[1][1]*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS))/sqrt(2);
   Htilde= (g[0][0]*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) + g[0][0]*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS) - g[0][1]*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - g[0][1]*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS))/sqrt(2);
   Etilde= (g[0][0]*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) + g[0][0]*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS) - g[0][1]*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - g[0][1]*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS))/sqrt(2);
  }
else if( (p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==PiZero && p.finalBaryon ==Neutron && p.finalLepton == NuMu) || (p.projectile ==NuMuBar && p.target == Neutron && p.finalMeson ==PiZero && p.finalBaryon ==Neutron && p.finalLepton == NuMuBar) )
 {//process 5b
   H= (g[1][1]*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) + g[1][1]*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS) - g[1][0]*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - g[1][0]*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS))/sqrt(2);
   E= (g[1][1]*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) + g[1][1]*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS) - g[1][0]*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - g[1][0]*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS))/sqrt(2);
   Htilde= (g[0][1]*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) + g[0][1]*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS) - g[0][0]*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - g[0][0]*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS))/sqrt(2);
   Etilde= (g[0][1]*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) + g[0][1]*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS) - g[0][0]*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - g[0][0]*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS))/sqrt(2);
  }
else if(p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==PiZero && p.finalBaryon ==Lambda && p.finalLepton == MuPlus)
 {//process 8a
   H= -CKM_V[0][2]/sqrt(12)*(2*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS));
   Htilde= -CKM_V[0][2]/sqrt(12)*(2*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS));
   E= -CKM_V[0][2]/sqrt(12)*(2*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS));
   Etilde= -CKM_V[0][2]/sqrt(12)*(2*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS));
  }
else if(p.projectile ==NuMuBar && p.target == Neutron && p.finalMeson ==PiMinus && p.finalBaryon ==Lambda && p.finalLepton == MuPlus)
 {//process 6b
   H= -CKM_V[0][2]/sqrt(6)*(2*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS));
   Htilde=-CKM_V[0][2]/sqrt(6)*(2*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS));
   E=-CKM_V[0][2]/sqrt(6)*(2*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS));
   Etilde=-CKM_V[0][2]/sqrt(6)*(2*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS));
  }
  else  if(p.projectile ==NuMu && p.target == Proton && p.finalMeson ==KPlus && p.finalBaryon ==Proton && p.finalLepton == MuMinus)
 { // process 9a
   H= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS));
   Htilde= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS));
   E= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS));
   Etilde= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS));
  }
else if(p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==KMinus && p.finalBaryon ==Proton && p.finalLepton == MuPlus)
 { // process 10a
   H= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) + amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS));
   Htilde= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS));
   E= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) + amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS));
   Etilde= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS));
  }
  else  if(p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==KPlus && p.finalBaryon ==Neutron && p.finalLepton == MuMinus)
 {// process 9b
   H= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS) + amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS));
   Htilde= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS));
   E= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS) + amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS));
   Etilde= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS));
  }
else if(p.projectile ==NuMuBar && p.target == Neutron && p.finalMeson ==KMinus && p.finalBaryon ==Neutron && p.finalLepton == MuPlus)
 { // process 10b
   H= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) + amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS));
   Htilde= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS));
   E= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) + amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS));
   Etilde= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS));
  }
else if(p.projectile ==NuMu && p.target == Proton && p.finalMeson ==KPlus && p.finalBaryon ==Lambda && p.finalLepton == NuMu)
 {//process 15a
   H=-(g[1][1]*(2*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS)) + g[1][0]* (2*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS)))/sqrt(6);
   E= -(g[1][1]*(2*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS)) + g[1][0]* (2*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS)))/sqrt(6);
   Htilde= -(g[0][1]*(2*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS)) + g[0][0]* (2*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS)))/sqrt(6);
   Etilde= -(g[0][1]*(2*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS)) + g[0][0]* (2*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS)))/sqrt(6);
  }
else if(p.projectile ==NuMu && p.target == Neutron && (p.finalMeson ==KZeroL || p.finalMeson ==KZeroS) && p.finalBaryon ==Lambda && p.finalLepton == NuMu)
 {//process 12b; K0_LS=K0/sqrt(2)
   H= -(g[1][1]*(2*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS)) + g[1][1]* (2*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS)))/sqrt(12);
   E= -(g[1][1]*(2*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS)) + g[1][1]* (2*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS)))/sqrt(12);
   Htilde= -(g[0][1]*(2*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS)) + g[0][1]* (2*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS)))/sqrt(12);
   Etilde= -(g[0][1]*(2*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS)) + g[0][1]* (2*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS)))/sqrt(12);
  }
else if(p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==KPlus && p.finalBaryon ==Lambda && p.finalLepton == MuMinus)
 {//process 15b
   H= CKM_V[0][1]*(2*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS))/sqrt(6);
   E= CKM_V[0][1]*(2*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS))/sqrt(6);
   Htilde= CKM_V[0][1]*(2*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS))/sqrt(6);
   Etilde= CKM_V[0][1]*(2*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS))/sqrt(6);
  }
else if(p.projectile ==NuMu && p.target == Proton && p.finalMeson ==KPlus && p.finalBaryon ==SigmaZero && p.finalLepton == NuMu)
 {//process 16a
   H= (g[1][0]*(amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS))+g[1][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS)))/sqrt(2);
   E= (g[1][0]*(amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS))+g[1][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS)))/sqrt(2);
   Htilde= (g[0][0]*(amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS))+g[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS)))/sqrt(2);
   Etilde= (g[0][0]*(amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS))+g[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS)))/sqrt(2);
  }
else if(p.projectile ==NuMu && p.target == Proton && (p.finalMeson ==KZeroL || p.finalMeson ==KZeroS)  && p.finalBaryon ==SigmaPlus && p.finalLepton == NuMu)
 {//process 17a; K_LS=Ko/sqrt(2)
   H= (g[1][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS))+g[1][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS)))/sqrt(2);
   E= (g[1][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS))+g[1][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS)))/sqrt(2);
   Htilde= (g[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS))+g[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS)))/sqrt(2);
   Etilde= (g[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS))+g[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS)))/sqrt(2);
  }
else if(p.projectile ==NuMu && p.target == Neutron && (p.finalMeson ==KZeroL || p.finalMeson ==KZeroS)  && p.finalBaryon ==SigmaZero && p.finalLepton == NuMu)
 {//process 13b; K_LS=Ko/sqrt(2)
   H= -(g[1][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS))+g[1][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS)))/2;
   E= -(g[1][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS))+g[1][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS)))/2;
   Htilde= -(g[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS))+g[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS)))/2;
   Etilde= -(g[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS))+g[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS)))/2;
  }
else if( (p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==KPlus && p.finalBaryon ==SigmaMinus && p.finalLepton == NuMu) || (p.projectile ==NuMuBar && p.target == Neutron && p.finalMeson ==KPlus && p.finalBaryon ==SigmaMinus && p.finalLepton == NuMuBar))
 {//process 17b
   H= -(g[1][0]*(amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS))+g[1][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS)));
   E= -(g[1][0]*(amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS))+g[1][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS)));
   Htilde= -(g[0][0]*(amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS))+g[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS)));
   Etilde= -(g[0][0]*(amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS))+g[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS)));
  }

else if(p.projectile ==NuMuBar && p.target == Proton && p.finalMeson == Eta && p.finalBaryon ==SigmaZero && p.finalLepton == MuPlus)
{//process 20a
   H= CKM_V[0][2]*(2*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS)-2*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS))/sqrt(12);
   Htilde= CKM_V[0][2]*(2*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS)-2*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS))/sqrt(12);
   E= CKM_V[0][2]*(2*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS)-2*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS))/sqrt(12);
   Etilde= CKM_V[0][2]*(2*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS)-2*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS))/sqrt(12);
  }

else if(p.projectile ==NuMuBar && p.target == Neutron && p.finalMeson ==Eta && p.finalBaryon ==SigmaMinus && p.finalLepton == MuPlus)
 {//process 19b
   H= -CKM_V[0][2]*(2*amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS)-2*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS))/sqrt(6);
   Htilde= -CKM_V[0][2]*(2*amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS)-2*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS))/sqrt(6);
   E= -CKM_V[0][2]*(2*amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS)-2*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS))/sqrt(6);
   Etilde= -CKM_V[0][2]*(2*amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS)-2*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS))/sqrt(6);
  }
else if(p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==Eta && p.finalBaryon ==Lambda && p.finalLepton == MuPlus)
 {//process 21a
   H= CKM_V[0][2]/6*(2*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS) - 2*(2*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS)));
   Htilde= CKM_V[0][2]/6*(2*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS) - 2*(2*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS)));
   E= CKM_V[0][2]/6*(2*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS) - 2*(2*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS)));
   Etilde= CKM_V[0][2]/6*(2*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS) - 2*(2*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS)));
  }
else if( (p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==Eta && p.finalBaryon ==Neutron && p.finalLepton == MuPlus) || (p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==Eta && p.finalBaryon ==Proton && p.finalLepton == MuMinus))
 {//process 19a, 20b
   H= CKM_V[0][1]/sqrt(6)*(amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS) + (amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS)));
   Htilde= CKM_V[0][1]/sqrt(6)*(amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS) + (amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS)));
   E= CKM_V[0][1]/sqrt(6)*(amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS) + (amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS)));
   Etilde=CKM_V[0][1]/sqrt(6)*(amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS) + (amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS))) ;
  }
else if(p.projectile ==NuMu && p.target == Proton && p.finalMeson ==Eta && p.finalBaryon ==Proton && p.finalLepton == NuMu)
{//process 18a
   H= (g[1][0]*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS)+g[1][1]*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS)-2*g[1][1]*amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS)+g[1][0]*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS)+g[1][1]*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS)-2*g[1][1]*amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS))/sqrt(6);
   E= (g[1][0]*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS)+g[1][1]*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS)-2*g[1][1]*amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS)+g[1][0]*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS)+g[1][1]*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS)-2*g[1][1]*amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS))/sqrt(6);
   Htilde= (g[0][0]*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS)+g[0][1]*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS)-2*g[0][1]*amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS)+g[0][0]*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS)+g[0][1]*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS)-2*g[0][1]*amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS))/sqrt(6);
   Etilde= (g[0][0]*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS)+g[0][1]*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS)-2*g[0][1]*amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS)+g[0][0]*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS)+g[0][1]*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS)-2*g[0][1]*amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS))/sqrt(6);
}
else if(p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==Eta && p.finalBaryon ==Neutron && p.finalLepton == NuMu)
{//process 18b
   H= (g[1][0]*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS)+g[1][1]*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS)-2*g[1][1]*amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS)+g[1][0]*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS)+g[1][1]*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS)-2*g[1][1]*amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS))/sqrt(6);
   E= (g[1][0]*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS)+g[1][1]*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS)-2*g[1][1]*amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS)+g[1][0]*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS)+g[1][1]*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS)-2*g[1][1]*amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS))/sqrt(6);
   Htilde= (g[0][0]*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS)+g[0][1]*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS)-2*g[0][1]*amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS)+g[0][0]*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS)+g[0][1]*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS)-2*g[0][1]*amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS))/sqrt(6);
   Etilde= (g[0][0]*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS)+g[0][1]*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS)-2*g[0][1]*amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS)+g[0][0]*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS)+g[0][1]*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS)-2*g[0][1]*amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS))/sqrt(6);
}
else
{
 fprintf(stderr, "Process %d %d --> %d %d %d is not implemented yet (or maybe not possible ?)\n", p.projectile, p.target, p.finalMeson, p.finalBaryon, p.finalLepton);
 return 0;
}

//evaluate formfactors

//END process-dependent part

  double res=4*(4*(1-xBj)*(pow(cabs(H),2)+pow(cabs(Htilde),2))-pow(xBj,2)*t/(4*m_N*m_N)*pow(cabs(Etilde),2) -pow(xBj,2)*(H*conj(E)+E*conj(H)+Htilde*conj(Etilde)+Etilde*conj(Htilde))-(pow(xBj,2)+pow(2-xBj,2)*t/(4*m_N*m_N))*pow(cabs(E),2));
  res*=pow(8*M_PI*alpha_s(Q,3)*minusFirstMomentOfDA/(9*Q*(2-xBj)),2);
  return res;
}






==> anc/src/Interference_XSection.c <==
#include <stdio.h>
#include <math.h>
#include <complex.h>
#include "phys.h"
#include "Formfactor.h"

#include "Convolution.h"


double intf_XSection_dlnx_dt_dQ2_dphi(AbstractGPD fun, double phi, double * kins, process p, Harmonics* Hcs)
{
  int i;
  for(i=0; i<3; i++)
  {
     Hcs->c[i]=0;
     Hcs->s[i]=0;
  }

if(p.target != p.finalBaryon)
{
 fprintf(stderr, "interference_XSection :: Transition formfactors are not supported now\n");
 return;
}


   double y=kins[0];//not needed in hadronic part
   double xBj=kins[1];
   double t=kins[2];
   double Q=kins[3];

   double xi=xBj/(2-xBj);
   
//BEGIN check if we are in a physical kinematics and for given mesons interference is not zero
  double DeltaTrSquare=(-4*(t*(1-xBj) + pow(xBj*m_N,2)))/pow(-2 + xBj,2)+1E-8; // avoid rounding errors
  if(DeltaTrSquare<0)
  {
    fprintf(stderr, "interference_XSection :: Unphysical kinematics detected, DeltaTr^2=%g<0 !\n", DeltaTrSquare);
    return 0;
  }

  double prefactor;
  int sign=1;
  if(p.finalMeson==PiPlus )
  {
    prefactor=pow(CKM_V[0][1]*f_pi[0]*G_F/(6*M_PI*Q),2)*xBj*alpha_s(Q,3)*alpha_em(Q, 3)*minusFirstMomentOfDA/t/(1-xBj/2);
  }
  else if(p.finalMeson==PiMinus )
  {
    prefactor=-pow(CKM_V[0][1]*f_pi[0]*G_F/(6*M_PI*Q),2)*xBj*alpha_s(Q,3)*alpha_em(Q, 3)*minusFirstMomentOfDA/t/(1-xBj/2);    
    sign=-1;
  }
  else if(p.finalMeson==KPlus )
  {
    prefactor=pow(CKM_V[0][2]*f_pi[1]*G_F/(6*M_PI*Q),2)*xBj*alpha_s(Q,3)*alpha_em(Q, 3)*minusFirstMomentOfDA/t/(1-xBj/2);
  }
  else if(p.finalMeson==KMinus )
  {
    prefactor=-pow(CKM_V[0][2]*f_pi[1]*G_F/(6*M_PI*Q),2)*xBj*alpha_s(Q,3)*alpha_em(Q, 3)*minusFirstMomentOfDA/t/(1-xBj/2);
    sign=-1;
  }
  else
    return;
  
  // NOTE: Convert GeV^{-6} to a more convenient 10^{-40} cm^2/GeV^4
	 prefactor/=2.56811e-13;

//END check if we are in a physical kinematics and for given mesons interference is not zero

//BEGIN Evaluate e.m. formfactor
double F1, F2;
if(p.target==Proton)
{
  F1=2./3.*Formfactor(fun, t, GPD_H, 1, NULL)-1./3.*Formfactor(fun, t, GPD_H, 2, NULL);//-1./3.*Formfactor(fun, t, GPD_H, 3, NULL);
  F2=2./3.*Formfactor(fun, t, GPD_E, 1, NULL)-1./3.*Formfactor(fun, t, GPD_E, 2, NULL);//-1./3.*Formfactor(fun, t, GPD_E, 3, NULL);
}
else if(p.target==Neutron)
{
  F1=2./3.*Formfactor(fun, t, GPD_H, 2, NULL)-1./3.*Formfactor(fun, t, GPD_H, 1, NULL);//-1./3.*Formfactor(fun, t, GPD_H, 3, NULL);
  F2=2./3.*Formfactor(fun, t, GPD_E, 2, NULL)-1./3.*Formfactor(fun, t, GPD_E, 1, NULL);//-1./3.*Formfactor(fun, t, GPD_E, 3, NULL);
}
else
{
 fprintf(stderr, "As of now, interference may be evaluated only for proton and neutron targets !\n");
 return;
}
//END Evaluate e.m. formfactor

  struct GPDKins gpd_kins;
  gpd_kins.xi=xi;
  gpd_kins.t=t;
  gpd_kins.Q=Q; // flavour and type will be inserted later


    double res_re, res_im;
    double complex H, Htilde, E, Etilde;

//BEGIN Process-dependent part begins
 if((p.projectile == NuMu && p.target == Proton && p.finalMeson ==PiPlus && p.finalBaryon ==Proton && p.finalLepton == MuMinus) || (p.projectile ==NuMuBar && p.target == Neutron && p.finalMeson ==PiMinus && p.finalBaryon ==Neutron && p.finalLepton == MuPlus))
 {
// process 1a, 2b
   H= CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS));
   Htilde= CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS));
   E= CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS));
   Etilde= CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS));
  }
else if((p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==PiPlus && p.finalBaryon ==Neutron && p.finalLepton == MuMinus) || (p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==PiMinus && p.finalBaryon ==Proton && p.finalLepton == MuPlus))
 {
// process 2a, 1b
   H= CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) + amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS));
   Htilde= CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS));
   E= CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) + amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS));
   Etilde= CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS));

  }
else if((p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==PiZero && p.finalBaryon ==Proton && p.finalLepton == MuMinus) || (p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==PiZero && p.finalBaryon ==Neutron && p.finalLepton == MuPlus))
 {
// process 3a, 3b
   H= CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS)-amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS))/sqrt(2);
   Htilde= CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS)-amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS))/sqrt(2);
   E= CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS)-amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS))/sqrt(2);
   Etilde= CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS)-amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS))/sqrt(2);

  }
else if(p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==PiZero && p.finalBaryon ==SigmaZero && p.finalLepton == MuPlus)
 {//process 7a
   H= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS)-amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS))/2;
   Htilde= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS)-amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS))/2;
   E= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS)-amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS))/2;
   Etilde= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS)-amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS))/2;
  }
else if(p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==PiMinus && p.finalBaryon ==SigmaPlus && p.finalLepton == MuPlus)
 { // process 6a
   H= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS));
   Htilde= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS));
   E= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS));
   Etilde= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS));
  }
else if(p.projectile ==NuMu && p.target == Neutron && (p.finalMeson ==KZeroL || p.finalMeson==KZeroS)  && p.finalBaryon ==Proton && p.finalLepton == MuMinus)
 {// K0 amplitude / sqrt(2); process 16b
   H= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS))/sqrt(2);
   Htilde= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS))/sqrt(2);
   E= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS))/sqrt(2);
   Etilde= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS))/sqrt(2);
  }
else if(p.projectile ==NuMuBar && p.target == Proton && (p.finalMeson ==KZeroL || p.finalMeson ==KZeroS) && p.finalBaryon ==SigmaZero && p.finalLepton == MuPlus)
 {//this is amplitude of K0 production/sqrt(2); process 11a
   H= -CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS))/2;
   Htilde= -CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS))/2;
   E= -CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS))/2;
   Etilde= -CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS))/2;
 }
else if(p.projectile ==NuMu && p.target == Proton && p.finalMeson ==KPlus && p.finalBaryon ==SigmaPlus && p.finalLepton == MuMinus)
 {//process 14a
   H= -CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS));
   Htilde= -CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS));
   E= -CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS));
   Etilde= -CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS));
  }
else if(p.projectile ==NuMuBar && p.target == Proton && (p.finalMeson ==KZeroL || p.finalMeson ==KZeroS) && p.finalBaryon ==Lambda && p.finalLepton == MuPlus)
 {//this is amplitude of K0 production/sqrt(2); process 12a
   H= -CKM_V[0][1]*(2*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS))/sqrt(12);
   E= -CKM_V[0][1]*(2*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS))/sqrt(12);
   Htilde= -CKM_V[0][1]*(2*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS))/sqrt(12);
   Etilde= -CKM_V[0][1]*(2*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS))/sqrt(12);
}
else if(p.projectile ==NuMuBar && p.target == Proton && (p.finalMeson ==KZeroL || p.finalMeson ==KZeroS) && p.finalBaryon ==Neutron && p.finalLepton == MuPlus)
 {//this is amplitude of K0Bar production/sqrt(2); process 13a
   H= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS))/sqrt(2);
   Htilde= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS))/sqrt(2);
   E= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS))/sqrt(2);
   Etilde= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS))/sqrt(2);
 }
else if((p.projectile ==NuMuBar && p.target == Neutron && (p.finalMeson ==KZeroL || p.finalMeson ==KZeroS) && p.finalBaryon ==SigmaMinus && p.finalLepton == MuPlus) || (p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==KPlus && p.finalBaryon ==SigmaZero && p.finalLepton == MuMinus))
 {//for the first part, this is amplitude of K0 production/sqrt(2); process 11b, 14b
   H= -CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS))/sqrt(2);
   Htilde= -CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS))/sqrt(2);
   E= -CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS))/sqrt(2);
   Etilde= -CKM_V[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS))/sqrt(2);
  }
else if((p.projectile ==NuMuBar && p.target == Neutron && p.finalMeson ==PiMinus && p.finalBaryon ==SigmaZero && p.finalLepton == MuPlus) || (p.projectile ==NuMuBar && p.target == Neutron && p.finalMeson ==PiZero && p.finalBaryon ==SigmaMinus && p.finalLepton == MuPlus))
 {//process 7b, 8b
   H= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS))/sqrt(2);
   Htilde= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS))/sqrt(2);
   E= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS))/sqrt(2);
   Etilde= -CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS))/sqrt(2);
  }
else if( (p.projectile ==NuMu && p.target == Proton && p.finalMeson ==PiPlus && p.finalBaryon ==Neutron && p.finalLepton == NuMu) || (p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==PiPlus && p.finalBaryon ==Neutron && p.finalLepton == NuMuBar) )
 {//process 4a
   H= (g[1][0]*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) + g[1][1]*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS) - g[1][0]*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - g[1][1]*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS));
   E= (g[1][0]*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) + g[1][1]*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS) - g[1][0]*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - g[1][1]*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS));
   Htilde= (g[0][0]*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) + g[0][1]*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS) - g[0][0]*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - g[0][1]*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS));
   Etilde= (g[0][0]*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) + g[0][1]*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS) - g[0][0]*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - g[0][1]*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS));
  }
else if( (p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==PiMinus && p.finalBaryon ==Proton && p.finalLepton == NuMu) || (p.projectile ==NuMuBar && p.target == Neutron && p.finalMeson ==PiMinus && p.finalBaryon ==Proton && p.finalLepton == NuMuBar) )
 { // process 4b
   H= (g[1][1]*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) + g[1][0]*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS) - g[1][1]*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - g[1][0]*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS));
   E= (g[1][1]*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) + g[1][0]*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS) - g[1][1]*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - g[1][0]*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS));
   Htilde= (g[0][1]*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) + g[0][0]*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS) - g[0][1]*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - g[0][0]*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS));
   Etilde= (g[0][1]*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) + g[0][0]*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS) - g[0][1]*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - g[0][0]*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS));
  }
else if( (p.projectile ==NuMu && p.target == Proton && p.finalMeson ==PiZero && p.finalBaryon ==Proton && p.finalLepton == NuMu) || (p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==PiZero && p.finalBaryon ==Proton && p.finalLepton == NuMuBar ) )
 {//process 5a
   H= (g[1][0]*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) + g[1][0]*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS) - g[1][1]*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - g[1][1]*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS))/sqrt(2);
   E= (g[1][0]*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) + g[1][0]*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS) - g[1][1]*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - g[1][1]*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS))/sqrt(2);
   Htilde= (g[0][0]*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) + g[0][0]*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS) - g[0][1]*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - g[0][1]*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS))/sqrt(2);
   Etilde= (g[0][0]*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) + g[0][0]*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS) - g[0][1]*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - g[0][1]*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS))/sqrt(2);
  }
else if( (p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==PiZero && p.finalBaryon ==Neutron && p.finalLepton == NuMu) || (p.projectile ==NuMuBar && p.target == Neutron && p.finalMeson ==PiZero && p.finalBaryon ==Neutron && p.finalLepton == NuMuBar) )
 {//process 5b
   H= (g[1][1]*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) + g[1][1]*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS) - g[1][0]*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - g[1][0]*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS))/sqrt(2);
   E= (g[1][1]*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) + g[1][1]*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS) - g[1][0]*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - g[1][0]*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS))/sqrt(2);
   Htilde= (g[0][1]*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) + g[0][1]*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS) - g[0][0]*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - g[0][0]*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS))/sqrt(2);
   Etilde= (g[0][1]*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) + g[0][1]*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS) - g[0][0]*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - g[0][0]*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS))/sqrt(2);
  }
else if(p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==PiZero && p.finalBaryon ==Lambda && p.finalLepton == MuPlus)
 {//process 8a
   H= -CKM_V[0][2]/sqrt(12)*(2*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS));
   Htilde= -CKM_V[0][2]/sqrt(12)*(2*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS));
   E= -CKM_V[0][2]/sqrt(12)*(2*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS));
   Etilde= -CKM_V[0][2]/sqrt(12)*(2*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS));
  }
else if(p.projectile ==NuMuBar && p.target == Neutron && p.finalMeson ==PiMinus && p.finalBaryon ==Lambda && p.finalLepton == MuPlus)
 {//process 6b
   H= -CKM_V[0][2]/sqrt(6)*(2*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS));
   Htilde=-CKM_V[0][2]/sqrt(6)*(2*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS));
   E=-CKM_V[0][2]/sqrt(6)*(2*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS));
   Etilde=-CKM_V[0][2]/sqrt(6)*(2*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS));
  }
  else  if(p.projectile ==NuMu && p.target == Proton && p.finalMeson ==KPlus && p.finalBaryon ==Proton && p.finalLepton == MuMinus)
 { // process 9a
   H= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS));
   Htilde= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS));
   E= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS));
   Etilde= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS));
  }
else if(p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==KMinus && p.finalBaryon ==Proton && p.finalLepton == MuPlus)
 { // process 10a
   H= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) + amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS));
   Htilde= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS));
   E= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) + amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS));
   Etilde= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS));
  }
  else  if(p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==KPlus && p.finalBaryon ==Neutron && p.finalLepton == MuMinus)
 {// process 9b
   H= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS) + amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS));
   Htilde= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS));
   E= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS) + amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS));
   Etilde= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS));
  }
else if(p.projectile ==NuMuBar && p.target == Neutron && p.finalMeson ==KMinus && p.finalBaryon ==Neutron && p.finalLepton == MuPlus)
 { // process 10b
   H= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) + amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS));
   Htilde= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS));
   E= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) + amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS));
   Etilde= CKM_V[0][2]*(amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS));
  }
else if(p.projectile ==NuMu && p.target == Proton && p.finalMeson ==KPlus && p.finalBaryon ==Lambda && p.finalLepton == NuMu)
 {//process 15a
   H=-(g[1][1]*(2*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS)) + g[1][0]* (2*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS)))/sqrt(6);
   E= -(g[1][1]*(2*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS)) + g[1][0]* (2*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS)))/sqrt(6);
   Htilde= -(g[0][1]*(2*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS)) + g[0][0]* (2*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS)))/sqrt(6);
   Etilde= -(g[0][1]*(2*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS)) + g[0][0]* (2*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS)))/sqrt(6);
  }
else if(p.projectile ==NuMu && p.target == Neutron && (p.finalMeson ==KZeroL || p.finalMeson ==KZeroS) && p.finalBaryon ==Lambda && p.finalLepton == NuMu)
 {//process 12b; K0_LS=K0/sqrt(2)
   H= -(g[1][1]*(2*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS)) + g[1][1]* (2*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS)))/sqrt(12);
   E= -(g[1][1]*(2*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS)) + g[1][1]* (2*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS)))/sqrt(12);
   Htilde= -(g[0][1]*(2*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS)) + g[0][1]* (2*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS)))/sqrt(12);
   Etilde= -(g[0][1]*(2*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS)) + g[0][1]* (2*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS)))/sqrt(12);
  }
else if(p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==KPlus && p.finalBaryon ==Lambda && p.finalLepton == MuMinus)
 {//process 15b
   H= CKM_V[0][1]*(2*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS))/sqrt(6);
   E= CKM_V[0][1]*(2*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS))/sqrt(6);
   Htilde= CKM_V[0][1]*(2*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS))/sqrt(6);
   Etilde= CKM_V[0][1]*(2*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS))/sqrt(6);
  }
else if(p.projectile ==NuMu && p.target == Proton && p.finalMeson ==KPlus && p.finalBaryon ==SigmaZero && p.finalLepton == NuMu)
 {//process 16a
   H= (g[1][0]*(amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS))+g[1][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS)))/sqrt(2);
   E= (g[1][0]*(amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS))+g[1][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS)))/sqrt(2);
   Htilde= (g[0][0]*(amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS))+g[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS)))/sqrt(2);
   Etilde= (g[0][0]*(amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS))+g[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS)))/sqrt(2);
  }
else if(p.projectile ==NuMu && p.target == Proton && (p.finalMeson ==KZeroL || p.finalMeson ==KZeroS)  && p.finalBaryon ==SigmaPlus && p.finalLepton == NuMu)
 {//process 17a; K_LS=Ko/sqrt(2)
   H= (g[1][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS))+g[1][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS)))/sqrt(2);
   E= (g[1][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS))+g[1][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS)))/sqrt(2);
   Htilde= (g[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS))+g[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS)))/sqrt(2);
   Etilde= (g[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS))+g[0][1]*(amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS)))/sqrt(2);
  }
else if(p.projectile ==NuMu && p.target == Neutron && (p.finalMeson ==KZeroL || p.finalMeson ==KZeroS)  && p.finalBaryon ==SigmaZero && p.finalLepton == NuMu)
 {//process 13b; K_LS=Ko/sqrt(2)
   H= -(g[1][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS))+g[1][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS)))/2;
   E= -(g[1][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS))+g[1][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS)))/2;
   Htilde= -(g[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS))+g[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS)))/2;
   Etilde= -(g[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS))+g[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS)))/2;
  }
else if( (p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==KPlus && p.finalBaryon ==SigmaMinus && p.finalLepton == NuMu) || (p.projectile ==NuMuBar && p.target == Neutron && p.finalMeson ==KPlus && p.finalBaryon ==SigmaMinus && p.finalLepton == NuMuBar))
 {//process 17b
   H= -(g[1][0]*(amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS))+g[1][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS)));
   E= -(g[1][0]*(amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS))+g[1][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS)));
   Htilde= -(g[0][0]*(amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS))+g[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS)));
   Etilde= -(g[0][0]*(amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS))+g[0][1]*(amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS)));
  }

else if(p.projectile ==NuMuBar && p.target == Proton && p.finalMeson == Eta && p.finalBaryon ==SigmaZero && p.finalLepton == MuPlus)
{//process 20a
   H= CKM_V[0][2]*(2*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS)-2*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS))/sqrt(12);
   Htilde= CKM_V[0][2]*(2*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS)-2*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS))/sqrt(12);
   E= CKM_V[0][2]*(2*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS)-2*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS))/sqrt(12);
   Etilde= CKM_V[0][2]*(2*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS)-2*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS))/sqrt(12);
  }

else if(p.projectile ==NuMuBar && p.target == Neutron && p.finalMeson ==Eta && p.finalBaryon ==SigmaMinus && p.finalLepton == MuPlus)
 {//process 19b
   H= -CKM_V[0][2]*(2*amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS)-2*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS))/sqrt(6);
   Htilde= -CKM_V[0][2]*(2*amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS)-2*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS))/sqrt(6);
   E= -CKM_V[0][2]*(2*amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS)-2*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS))/sqrt(6);
   Etilde= -CKM_V[0][2]*(2*amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS)-2*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) + amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS))/sqrt(6);
  }
else if(p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==Eta && p.finalBaryon ==Lambda && p.finalLepton == MuPlus)
 {//process 21a
   H= CKM_V[0][2]/6*(2*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS) - 2*(2*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS)));
   Htilde= CKM_V[0][2]/6*(2*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS) - 2*(2*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS)));
   E= CKM_V[0][2]/6*(2*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS) - 2*(2*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS)));
   Etilde= CKM_V[0][2]/6*(2*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS) - 2*(2*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS)));
  }
else if( (p.projectile ==NuMuBar && p.target == Proton && p.finalMeson ==Eta && p.finalBaryon ==Neutron && p.finalLepton == MuPlus) || (p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==Eta && p.finalBaryon ==Proton && p.finalLepton == MuMinus))
 {//process 19a, 20b
   H= CKM_V[0][1]/sqrt(6)*(amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS) + (amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS)));
   Htilde= CKM_V[0][1]/sqrt(6)*(amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS) + (amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS)));
   E= CKM_V[0][1]/sqrt(6)*(amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS) + (amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS)));
   Etilde=CKM_V[0][1]/sqrt(6)*(amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS) - amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS) + (amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS) - amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS))) ;
  }
else if(p.projectile ==NuMu && p.target == Proton && p.finalMeson ==Eta && p.finalBaryon ==Proton && p.finalLepton == NuMu)
{//process 18a
   H= (g[1][0]*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS)+g[1][1]*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS)-2*g[1][1]*amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS)+g[1][0]*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS)+g[1][1]*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS)-2*g[1][1]*amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS))/sqrt(6);
   E= (g[1][0]*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS)+g[1][1]*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS)-2*g[1][1]*amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS)+g[1][0]*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS)+g[1][1]*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS)-2*g[1][1]*amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS))/sqrt(6);
   Htilde= (g[0][0]*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS)+g[0][1]*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS)-2*g[0][1]*amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS)+g[0][0]*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS)+g[0][1]*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS)-2*g[0][1]*amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS))/sqrt(6);
   Etilde= (g[0][0]*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS)+g[0][1]*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS)-2*g[0][1]*amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS)+g[0][0]*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS)+g[0][1]*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS)-2*g[0][1]*amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS))/sqrt(6);
}
else if(p.projectile ==NuMu && p.target == Neutron && p.finalMeson ==Eta && p.finalBaryon ==Neutron && p.finalLepton == NuMu)
{//process 18b
   H= (g[1][0]*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_MINUS)+g[1][1]*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_MINUS)-2*g[1][1]*amplitude(fun, gpd_kins, xi, 3, GPD_H, C_MINUS)+g[1][0]*amplitude(fun, gpd_kins, xi, 2, GPD_H, C_PLUS)+g[1][1]*amplitude(fun, gpd_kins, xi, 1, GPD_H, C_PLUS)-2*g[1][1]*amplitude(fun, gpd_kins, xi, 3, GPD_H, C_PLUS))/sqrt(6);
   E= (g[1][0]*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_MINUS)+g[1][1]*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_MINUS)-2*g[1][1]*amplitude(fun, gpd_kins, xi, 3, GPD_E, C_MINUS)+g[1][0]*amplitude(fun, gpd_kins, xi, 2, GPD_E, C_PLUS)+g[1][1]*amplitude(fun, gpd_kins, xi, 1, GPD_E, C_PLUS)-2*g[1][1]*amplitude(fun, gpd_kins, xi, 3, GPD_E, C_PLUS))/sqrt(6);
   Htilde= (g[0][0]*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_MINUS)+g[0][1]*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_MINUS)-2*g[0][1]*amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_MINUS)+g[0][0]*amplitude(fun, gpd_kins, xi, 2, GPD_HTilde, C_PLUS)+g[0][1]*amplitude(fun, gpd_kins, xi, 1, GPD_HTilde, C_PLUS)-2*g[0][1]*amplitude(fun, gpd_kins, xi, 3, GPD_HTilde, C_PLUS))/sqrt(6);
   Etilde= (g[0][0]*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_MINUS)+g[0][1]*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_MINUS)-2*g[0][1]*amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_MINUS)+g[0][0]*amplitude(fun, gpd_kins, xi, 2, GPD_ETilde, C_PLUS)+g[0][1]*amplitude(fun, gpd_kins, xi, 1, GPD_ETilde, C_PLUS)-2*g[0][1]*amplitude(fun, gpd_kins, xi, 3, GPD_ETilde, C_PLUS))/sqrt(6);
}
else
{
 fprintf(stderr, "Process %d %d --> %d %d %d is not implemented yet (or maybe not possible ?)\n", p.projectile, p.target, p.finalMeson, p.finalBaryon, p.finalLepton);
 return;
}

//evaluate formfactors

//END process-dependent part


  double K=sqrt(DeltaTrSquare/pow(Q,2)*(1-y-pow(m_N*xBj*y/Q,2)));
  double tau=t/(4*pow(m_N,2));
  
  int Axvar=1;// this coefficient controls contribution of vector current; check Axvar=0 reproduces pure axial current result; Axvar=1 corresponds to neutrino; for antineutrino Axvar=-1;

  Hcs->c[1]=prefactor*K/3*creal(-(F2*(H*pow(xBj,2)*(6 + (-3 + Axvar)*y) + E*(pow(xBj,2)*(6 + (-3 + Axvar)*y) + (-2 + xBj)*tau*(xBj*(6 + (-3 + Axvar)*y) + 2*(-6 + (3 + Axvar)*y)*(-1 + minusFirstMomentOfDA))))) + F1*(-(E*pow(xBj,2)*(6 + (-3 + Axvar)*y)) + 4*H*(-6 + (3 + Axvar - Axvar*xBj)*y) + 2*H*(-2 + xBj)*(-6 + (3 + Axvar)*y)*minusFirstMomentOfDA));
  Hcs->s[1]=-sign*prefactor*K*(2-xBj)/6*cimag(-3*y*(F2*(H*pow(xBj,2) + E*(pow(xBj,2) + (-2 + xBj)*tau*(2 + xBj - 2*minusFirstMomentOfDA))) + F1*(E*pow(xBj,2) + 2*H*(2 + (-2 + xBj)*minusFirstMomentOfDA))) - Axvar*(-2 + y)*(F1*(-(E*pow(xBj,2)) + 2*H*(2 + xBj*(-2 + minusFirstMomentOfDA) - 2*minusFirstMomentOfDA)) - F2*(H*pow(xBj,2) + E*(pow(xBj,2) + (-2 + xBj)*tau*(-2 + xBj + 2*minusFirstMomentOfDA)))) );
  Hcs->c[0]=-prefactor*(m_N/Q,2)*(1-y)*(F2*(creal(E) + creal(H))*pow(xBj,2) + F1*(4*creal(H)*(-1 + xBj) + creal(E)*pow(xBj,2)) + creal(E)*F2*pow(-2 + xBj,2)*tau)*(-4*tau*(-1 + minusFirstMomentOfDA) - 4*xBj*tau*(-1 + minusFirstMomentOfDA) + pow(xBj,2)*(-3 + 2*minusFirstMomentOfDA));
  return Hcs->c[0]+Hcs->c[1]*cos(phi)+Hcs->s[1]*sin(phi);
}






==> anc/src/PFQ/pfq.c <==
#include <stdio.h>
#include <complex.h>
#include <PFQ/pfq.h>

//wrapper to Fortran call
complex pfq_ (complex* A, complex* B, int* IP, int* IQ, complex* Z, int* LNPFQ,int* IX, int* NSIGFIG);

complex PFQ(complex* P, int n_P, complex* Q, int n_Q, complex Z)
{
	int LNPFQ=0; // return true value, not logarithm
	int IX=0; // let the program guess how many terms in teh series to take
	int NSIGFIG=10; //number of significant digits
	return pfq_(P,Q,&n_P,&n_Q,&Z,&LNPFQ,&IX,&NSIGFIG);
}


==> anc/src/PFQ/pfq.new.f <==
C     ****************************************************************  
C     *                                                              *  
C     *    SOLUTION TO THE GENERALIZED HYPERGEOMETRIC FUNCTION       *  
C     *                                                              *  
C     *                           by                                 *  
C     *                                                              *  
C     *                      W. F. PERGER,                           *  
C     *                                                              *  
C     *              MARK NARDIN  and ATUL BHALLA                    *  
C     *                                                              *  
C     *                                                              *  
C     *            Electrical Engineering Department                 *
C     *            Michigan Technological University                 *
C     *                  1400 Townsend Drive                         *
C     *                Houghton, MI  49931-1295   USA                *
C     *                     Copyright 1993                           *  
C     *                                                              *  
C     *               e-mail address: wfp@mtu.edu                    *
C     *                                                              *  
C     *  Description : A numerical evaluator for the generalized     *  
C     *    hypergeometric function for complex arguments with large  *  
C     *    magnitudes using a direct summation of the Gauss series.  *  
C     *    The method used allows an accuracy of up to thirteen      *  
C     *    decimal places through the use of large integer arrays    *  
C     *    and a single final division.                              *  
C     *    (original subroutines for the confluent hypergeometric    *  
C     *    written by Mark Nardin, 1989; modifications made to cal-  *  
C     *    culate the generalized hypergeometric function were       *  
C     *    written by W.F. Perger and A. Bhalla, June, 1990)         *  
C     *                                                              *
C     *  The evaluation of the pFq series is accomplished by a func- *
C     *  ion call to PFQ, which is a double precision complex func-  *
C     *  tion.  The required input is:                               *
C     *  1. Double precision complex arrays A and B.  These are the  *
C     *     arrays containing the parameters in the numerator and de-*
C     *     nominator, respectively.                                 *
C     *  2. Integers IP and IQ.  These integers indicate the number  *
C     *     of numerator and denominator terms, respectively (these  *
C     *     are p and q in the pFq function).                        *
C     *  3. Double precision complex argument Z.                     *
C     *  4. Integer LNPFQ.  This integer should be set to '1' if the *
C     *     result from PFQ is to be returned as the natural logaritm*
C     *     of the series, or '0' if not.  The user can generally set*
C     *     LNPFQ = '0' and change it if required.                   *
C     *  5. Integer IX.  This integer should be set to '0' if the    *
C     *     user desires the program PFQ to estimate the number of   *
C     *     array terms (in A and B) to be used, or an integer       *
C     *     greater than zero specifying the number of integer pos-  *
C     *     itions to be used.  This input parameter is escpecially  *
C     *     useful as a means to check the results of a given run.   *
C     *     Specificially, if the user obtains a result for a given  *
C     *     set of parameters, then changes IX and re-runs the eval- *
C     *     uator, and if the number of array positions was insuffi- *
C     *     cient, then the two results will likely differ.  The rec-*
C     *     commended would be to generally set IX = '0' and then set*
C     *     it to 100 or so for a second run.  Note that the LENGTH  *
C     *     parameter currently sets the upper limit on IX to 777,   *
C     *     but that can easily be changed (it is a single PARAMETER *
C     *     statement) and the program recompiled.                   *
C     *  6. Integer NSIGFIG.  This integer specifies the requested   *
C     *     number of significant figures in the final result.  If   *
C     *     the user attempts to request more than the number of bits*
C     *     in the mantissa allows, the program will abort with an   *
C     *     appropriate error message.  The recommended value is 10. *
C     *                                                              *  
C     *     Note: The variable NOUT is the file to which error mess- *
C     *           ages are written (default is 6).  This can be      *
C     *           changed in the FUNCTION PFQ to accomodate re-      *
C     *           of output to another file                          *
C     *                                                              * 
C     *  Subprograms called: HYPER.                                  *  
C     *                                                              *  
C     ****************************************************************  
C     
      
      FUNCTION PFQ (A,B,IP,IQ,Z,LNPFQ,IX,NSIGFIG)              
      
      INTEGER LNPFQ,IX,IP,IQ,NSIGFIG                               
      COMPLEX*16 HYPER,A,B,Z,PFQ
      COMPLEX*16 CGAMMA,A1(2),B1(1),GAM1,GAM2,GAM3,GAM4,HYPER1,
     :     HYPER2,GAM5,GAM6,GAM7,Z1
      DIMENSION A(IP),B(IQ)                                               
      COMMON/CONSTS/ZERO,HALF,ONE,TWO,TEN,EPS
	COMMON/IO/NOUT
      DOUBLE PRECISION ZERO,HALF,ONE,TWO,TEN,EPS
      DOUBLE PRECISION DNUM,PRECIS,ARGI,ARGR,DIFF
      
	NOUT=6
      IF (Z .EQ. CMPLX(ZERO,ZERO)) THEN
         PFQ = CMPLX(ONE,ZERO)
         RETURN
      END IF
      IF ((LNPFQ .NE. 0) .AND. (LNPFQ .NE. 1)) THEN 
         WRITE (NOUT,*) ' ERROR IN INPUT ARGUMENTS: LNPFQ /= 0 OR 1' 
         STOP 
      END IF
      IF ((IP .GT. IQ) .AND. (ABS(Z) .GT. ONE) .AND. IP .GT. 2) THEN
         WRITE (NOUT,300) IP,IQ,ABS(Z)
         STOP
      END IF
*
* For the 2F1 function with |z| > 1, use Abramowitz and Stegun, 15.3.7.
*
      IF (IP .EQ. 2 .AND. IQ .EQ. 1 .AND. ABS(Z) .GT. ONE) THEN
         Z1 = ONE/Z
         A1(1) = A(1)
         A1(2) = ONE-B(1)+A(1)
         B1(1) = ONE-A(2)+A(1)
         GAM1 = CGAMMA(B(1),LNPFQ)
         GAM2 = CGAMMA(A(2)-A(1),LNPFQ)
         GAM3 = CGAMMA(A(2),LNPFQ)
         GAM4 = CGAMMA(B(1)-A(1),LNPFQ)
         GAM5 = CGAMMA(A(1)-A(2),LNPFQ)
         GAM6 = CGAMMA(A(1),LNPFQ)
         GAM7 = CGAMMA(B(1)-A(2),LNPFQ)
         HYPER1=HYPER(A1,B1,IP,IQ,Z1,LNPFQ,IX,NSIGFIG)
         A1(1) = A(2)
         A1(2) = ONE-B(1)+A(2)
         B1(1) = ONE-A(1)+A(2)
         HYPER2=HYPER(A1,B1,IP,IQ,Z1,LNPFQ,IX,NSIGFIG)
         PFQ = GAM1*GAM2*((-Z)**(-A(1)))*HYPER1/(GAM3*GAM4) + 
     :         GAM1*GAM5*((-Z)**(-A(2)))*HYPER2/(GAM6*GAM7)
         RETURN
      END IF
      IF (IP .EQ. 2 .AND. IQ .EQ. 1 .AND. ABS(Z) .GT. 0.9) THEN
         IF (LNPFQ .EQ. 1) GO TO 30
*     
*     Check to see if the Gamma function arguments are o.k.; if not,
*     then the series will have to be used.
*     
*     PRECIS - MACHINE PRECISION
*     
         PRECIS = ONE
 10      PRECIS = PRECIS/TWO
         DNUM = PRECIS+ONE
         IF (DNUM .GT. ONE) GOTO 10
         PRECIS = TWO*PRECIS
         DO 20 I=1,6
            IF (I .EQ. 1) THEN
               ARGI=DIMAG(B(1))
               ARGR=DBLE(B(1))
            ELSE IF (I .EQ. 2) THEN
               ARGI=DIMAG(B(1)-A(1)-A(2))
               ARGR=DBLE(B(1)-A(1)-A(2))
            ELSE IF (I .EQ. 3) THEN
               ARGI=DIMAG(B(1)-A(1))
               ARGR=DBLE(B(1)-A(1))
            ELSE IF (I .EQ. 4) THEN
               ARGI=DIMAG(A(1)+A(2)-B(1))
               ARGR=DBLE(A(1)+A(2)-B(1))
            ELSE IF (I .EQ. 5) THEN
               ARGI=DIMAG(A(1))
               ARGR=DBLE(A(1))
            ELSE IF (I .EQ. 6) THEN
               ARGI=DIMAG(A(2))
               ARGR=DBLE(A(2))
            END IF
*     
*     CASES WHERE THE ARGUMENT IS REAL
*     
            IF (ARGI .EQ. ZERO) THEN
*     
*     CASES WHERE THE ARGUMENT IS REAL AND NEGATIVE
*     
               IF (ARGR .LE. ZERO) THEN
*     
*     USE THE SERIES EXPANSION IF THE ARGUMENT IS TOO NEAR A POLE
*     
                  DIFF = ABS (DBLE (NINT (ARGR))-ARGR)
                  IF (DIFF .LE. TWO*PRECIS) GO TO 30
               END IF
            END IF
 20      CONTINUE
         GAM1=CGAMMA(B(1),LNPFQ)
         GAM2=CGAMMA(B(1)-A(1)-A(2),LNPFQ)
         GAM3=CGAMMA(B(1)-A(1),LNPFQ)
         GAM4=CGAMMA(B(1)-A(2),LNPFQ)
         GAM5=CGAMMA(A(1)+A(2)-B(1),LNPFQ)
         GAM6=CGAMMA(A(1),LNPFQ)
         GAM7=CGAMMA(A(2),LNPFQ)
         A1(1)=A(1)
         A1(2)=A(2)
         B1(1)=A(1)+A(2)-B(1)+ONE
         Z1=ONE-Z
         HYPER1=HYPER(A1,B1,IP,IQ,Z1,LNPFQ,IX,NSIGFIG)
         A1(1)=B(1)-A(1)
         A1(2)=B(1)-A(2)
         B1(1)=B(1)-A(1)-A(2)+ONE
         HYPER2=HYPER(A1,B1,IP,IQ,Z1,LNPFQ,IX,NSIGFIG)
         PFQ=GAM1*GAM2*HYPER1/(GAM3*GAM4)+(ONE-Z)**(B(1)-A(1)-A(2))*
     :        GAM1*GAM5*HYPER2/(GAM6*GAM7)
         RETURN
      END IF
 30   CONTINUE 
      PFQ=HYPER(A,B,IP,IQ,Z,LNPFQ,IX,NSIGFIG)
      RETURN 
 300  FORMAT (/,1X,'IP=',1I2,3X,'IQ=',1I2,3X,'AND ABS(Z)=',
     :     1E12.5,2X,/,' WHICH IS GREATER THAN ONE--SERIES DOES',
     :     ' NOT CONVERGE')
      END                                                               
C     ****************************************************************  
C     *                                                              *  
C     *                   FUNCTION BITS                              *  
C     *                                                              *  
C     *                                                              *  
C     *  Description : Determines the number of significant figures  *  
C     *    of machine precision to arrive at the size of the array   *  
C     *    the numbers must be stored in to get the accuracy of the  *
C     *    solution.                                                 *  
C     *                                                              *  
C     *  Subprograms called: none                                    *  
C     *                                                              *  
C     ****************************************************************  
      
      DOUBLE PRECISION FUNCTION BITS() 
      
      DOUBLE PRECISION BIT,BIT2                                                   
      INTEGER COUNT                                                     
      
      BIT=1.0                                                           
      COUNT=0                                                           
 10   COUNT=COUNT+1                                                     
      BIT2=BIT*2.0                                                      
      BIT=BIT2+1.0                                                      
      IF ((BIT-BIT2) .NE. 0.0) GOTO 10                                  
      BITS=COUNT-3                                                      
      RETURN                                                            
      END                                                               
C     ****************************************************************  
C     *                                                              *  
C     *                   FUNCTION HYPER                             *  
C     *                                                              *  
C     *                                                              *  
C     *  Description : Function that sums the Gauss series.          *  
C     *                                                              *  
C     *  Subprograms called: ARMULT, ARYDIV, BITS, CMPADD, CMPMUL,   *  
C     *                      IPREMAX.                                *
C     *                                                              *  
C     ****************************************************************  
      
      FUNCTION HYPER (A,B,IP,IQ,Z,LNPFQ,IX,NSIGFIG) 
      
      PARAMETER (LENGTH=25000)
      INTEGER L,I,IBIT,LNPFQ,IP,IQ,IX,NSIGFIG,NMACH,ICOUNT,IXCNT
      INTEGER REXP,IR10,II10,LMAX,IPREMAX
      COMPLEX*16 A,B,Z,FINAL,TEMP,OLDTEMP,HYPER,FACTOR,CDUM1,CDUM2
      COMPLEX*16 TEMP1
      DIMENSION SUMR(-1:LENGTH),SUMI(-1:LENGTH),NUMR(-1:LENGTH) 
      DIMENSION NUMI(-1:LENGTH),DENOMR(-1:LENGTH),DENOMI(-1:LENGTH) 
      DIMENSION QR1(-1:LENGTH),QR2(-1:LENGTH),
     :     QI1(-1:LENGTH),QI2(-1:LENGTH)         
      DIMENSION A(IP),B(IQ),AR(10),AI(10),AR2(10),AI2(10),                
     :     CR(10),CI(10),CR2(10),CI2(10)                           
      DIMENSION WK1(-1:LENGTH),WK2(-1:LENGTH),WK3(-1:LENGTH),
     :     WK4(-1:LENGTH),WK5(-1:LENGTH),WK6(-1:LENGTH)
      DOUBLE PRECISION AR,AI,CR,CI,XR,XI,SUMR,SUMI,CNT,SIGFIG
      DOUBLE PRECISION NUMR,NUMI,DENOMR,DENOMI,RMAX,MX1,MX2,CREAL
      DOUBLE PRECISION QR1,QR2,QI1,QI2,AR2,AI2,CR2,CI2,XR2,XI2 
      DOUBLE PRECISION ACCY,BITS,EXPON,XL,X
      DOUBLE PRECISION DUM1,DUM2,RR10,RI10,LOG2
      DOUBLE PRECISION WK1,WK2,WK3,WK4,WK5,WK6
      COMMON/CONSTS/ZERO,HALF,ONE,TWO,TEN,EPS
	COMMON/IO/NOUT
      DOUBLE PRECISION ZERO,HALF,ONE,TWO,TEN,EPS
      
      zero=0.0d0
      LOG2=LOG10(TWO)
      IBIT=INT(BITS())                                                       
      RMAX=TWO**(IBIT/2)                                               
      SIGFIG=TWO**(IBIT/4)                                             
*     
      DO 10 I1=1,IP                                                      
         AR2(I1)=DBLE(A(I1))*SIGFIG                                   
         AR(I1)=AINT(AR2(I1))                                          
         AR2(I1)=ANINT((AR2(I1)-AR(I1))*RMAX)                          
         AI2(I1)=DIMAG(A(I1))*SIGFIG                                   
         AI(I1)=AINT(AI2(I1))                                          
         AI2(I1)=ANINT((AI2(I1)-AI(I1))*RMAX)                          
 10   CONTINUE                                                          
      DO 20 I1=1,IQ                                                      
         CR2(I1)=DBLE(B(I1))*SIGFIG                                   
         CR(I1)=AINT(CR2(I1))                                          
         CR2(I1)=ANINT((CR2(I1)-CR(I1))*RMAX)                          
         CI2(I1)=DIMAG(B(I1))*SIGFIG                                   
         CI(I1)=AINT(CI2(I1))                                          
         CI2(I1)=ANINT((CI2(I1)-CI(I1))*RMAX)                          
 20   CONTINUE                                                          
      XR2=DBLE(Z)*SIGFIG                                               
      XR=AINT(XR2)                                                      
      XR2=ANINT((XR2-XR)*RMAX)                                          
      XI2=DIMAG(Z)*SIGFIG                                               
      XI=AINT(XI2)                                                      
      XI2=ANINT((XI2-XI)*RMAX)                                          
*     
*     WARN THE USER THAT THE INPUT VALUE WAS SO CLOSE TO ZERO THAT IT
*     WAS SET EQUAL TO ZERO.
*     
      DO 30 I1=1,IP
         IF ((DBLE(A(I1)) .NE. ZERO) .AND. (AR(I1) .EQ. ZERO)
     :        .AND. (AR2(I1) .EQ. ZERO))
     :        WRITE (NOUT,300) I1
         IF ((DIMAG(A(I1)) .NE. ZERO) .AND. (AI(I1) .EQ. ZERO)
     :        .AND. (AI2(I1) .EQ. ZERO))
     :        WRITE (NOUT,301) I1
 30   CONTINUE
      DO 40 I1=1,IQ
         IF ((DBLE(B(I1)) .NE. ZERO) .AND. (CR(I1) .EQ. ZERO)
     :        .AND. (CR2(I1) .EQ. ZERO))
     :        WRITE (NOUT,302) I1
         IF ((DIMAG(B(I1)) .NE. ZERO) .AND. (CI(I1) .EQ. ZERO)
     :        .AND. (CI2(I1) .EQ. ZERO))
     :        WRITE (NOUT,303) I1
 40   CONTINUE
      IF ((DBLE(Z).NE.ZERO) .AND. (XR.EQ.ZERO) .AND. (XR2.EQ.ZERO))
     :     THEN
         WRITE (NOUT,*) ' WARNING - REAL PART OF Z WAS SET TO ZERO'
         Z = DCMPLX(ZERO,DIMAG(Z))
      END IF
      IF ((DIMAG(Z).NE.ZERO) .AND. (XI.EQ.ZERO) .AND. (XI2.EQ.ZERO))
     :     THEN
         WRITE (NOUT,*) ' WARNING - IMAG PART OF Z WAS SET TO ZERO'
         Z = DCMPLX(DBLE(Z),ZERO)
      END IF
      
*     
*     SCREENING OF NUMERATOR ARGUMENTS FOR NEGATIVE INTEGERS OR ZERO.
*     ICOUNT WILL FORCE THE SERIES TO TERMINATE CORRECTLY.
*     
      NMACH=INT(LOG10(TWO**INT(BITS())))
      ICOUNT=-1
      DO 50 I1=1,IP
         IF ((AR2(I1) .EQ. ZERO) .AND. (AR(I1) .EQ. ZERO) .AND.
     :        (AI2(I1) .EQ. ZERO) .AND. (AI(I1) .EQ. ZERO)) THEN
            HYPER=DCMPLX(ONE,ZERO)
            RETURN
         END IF
         IF ((AI(I1) .EQ. ZERO) .AND. (AI2(I1) .EQ. ZERO) .AND.
     :        (DBLE(A(I1)) .LT. ZERO)) THEN
            IF (ABS(DBLE(A(I1))-DBLE(NINT(DBLE(A(I1)))))
     :           .LT. TEN**(-NMACH)) THEN
               IF (ICOUNT .NE. -1) THEN
                  ICOUNT=MIN(ICOUNT,-NINT(DBLE(A(I1))))
               ELSE
                  ICOUNT=-NINT(DBLE(A(I1)))
               END IF
            END IF
         END IF
 50   CONTINUE
*     
*     SCREENING OF DENOMINATOR ARGUMENTS FOR ZEROES OR NEGATIVE INTEGERS.
*     
      DO 60 I1=1,IQ
         IF ((CR(I1) .EQ. ZERO) .AND. (CR2(I1) .EQ. ZERO) .AND.
     :        (CI(I1) .EQ. ZERO) .AND. (CI2(I1) .EQ. ZERO)) THEN
            WRITE (NOUT,304) I1
            STOP
         END IF
         IF ((CI(I1) .EQ. ZERO) .AND. (CI2(I1) .EQ. ZERO) .AND.
     :        (DBLE(B(I1)) .LT. ZERO)) THEN
            IF ((ABS(DBLE(B(I1))-DBLE(NINT(DBLE(B(I1)))))
     :           .LT. TEN**(-NMACH)) .AND. 
     :           (ICOUNT .GE. -NINT(DBLE(B(I1))) .OR.
     :           ICOUNT .EQ. -1)) THEN
               WRITE (NOUT,305) I1
               STOP
            END IF
         END IF
 60   CONTINUE
*     
      NMACH=INT(LOG10(TWO**IBIT))
      NSIGFIG=MIN(NSIGFIG,INT(LOG10(TWO**IBIT)))
      ACCY = TEN**(-NSIGFIG)                                         
      L=IPREMAX(A,B,IP,IQ,Z)
      IF (L .EQ. 1) GO TO 110
*     
*     First, estimate the exponent of the maximum term in the pFq series.
*     
      EXPON=ZERO
      XL=DBLE(L)
      DO 70 I=1,IP
         EXPON=EXPON+DBLE(FACTOR(A(I)+XL-ONE))-DBLE(FACTOR(A(I)-ONE))
 70   CONTINUE
      DO 80 I=1,IQ
         EXPON=EXPON-DBLE(FACTOR(B(I)+XL-ONE))+DBLE(FACTOR(B(I)-ONE))
 80   CONTINUE
      EXPON = EXPON + XL*DBLE(LOG(Z)) - DBLE(FACTOR(DCMPLX(XL,ZERO)))
      LMAX=INT(LOG10(EXP(ONE))*EXPON)
      L=LMAX
*     
*     Now, estimate the exponent of where the pFq series will terminate.
*     
      TEMP1=CMPLX(ONE,ZERO)
      CREAL=ONE
      DO 90 I1=1,IP
         TEMP1=TEMP1*CMPLX(AR(I1),AI(I1))/SIGFIG
 90   CONTINUE
      DO 100 I1=1,IQ
         TEMP1=TEMP1/(CMPLX(CR(I1),CI(I1))/SIGFIG)
         CREAL=CREAL*CR(I1)
 100  CONTINUE
      TEMP1=TEMP1*CMPLX(XR,XI)
*     
*     Triple it to make sure.
*     
      L=3*L
*     
*     Divide the number of significant figures necessary by the number of
*     digits available per array position.
*     
      L=INT((2*L+NSIGFIG)/NMACH)+2
*     
*     Make sure there are at least 5 array positions used.
*     
 110  L=MAX(L,5)
      L=MAX(L,IX)
*     write (6,*) ' Estimated value of L=',L
      IF ((L .LT. 0) .OR. (L .GT. LENGTH)) THEN                          
         WRITE (NOUT,306) LENGTH
         STOP                                                          
      END IF                                                            
      IF (NSIGFIG .GT. NMACH) THEN
         WRITE (NOUT,307) NMACH
      END IF
      
      SUMR(-1)=ONE                                                    
      SUMI(-1)=ONE                                                    
      NUMR(-1)=ONE                                                    
      NUMI(-1)=ONE                                                    
      DENOMR(-1)=ONE                                                  
      DENOMI(-1)=ONE                                                  
      DO 120 I=0,L+1                                                    
         SUMR(I)=ZERO                                                   
         SUMI(I)=ZERO                                                   
         NUMR(I)=ZERO                                                   
         NUMI(I)=ZERO                                                   
         DENOMR(I)=ZERO                                                 
         DENOMI(I)=ZERO                                                 
 120  CONTINUE                                                          
      SUMR(1)=ONE                                                     
      NUMR(1)=ONE                                                     
      DENOMR(1)=ONE                                                   
      CNT=SIGFIG                                                        
      TEMP=DCMPLX(ZERO,ZERO)                                          
      OLDTEMP=TEMP                                                      
      IXCNT=0
      REXP=IBIT/2
      X=REXP*(SUMR(L+1)-2)                                                
      RR10=X*LOG2
      IR10=INT(RR10)                                                    
      RR10=RR10-IR10                                                    
      X=REXP*(SUMI(L+1)-2)                                                
      RI10=X*LOG2
      II10=INT(RI10)                                                    
      RI10=RI10-II10                                                    
      DUM1=SIGN(SUMR(1)*RMAX*RMAX+SUMR(2)*RMAX+SUMR(3),SUMR(-1))               
      DUM2=SIGN(SUMI(1)*RMAX*RMAX+SUMI(2)*RMAX+SUMI(3),SUMI(-1))               
      DUM1=DUM1*10**RR10                                                
      DUM2=DUM2*10**RI10                                                
      CDUM1=DCMPLX(DUM1,DUM2)
      X=REXP*(DENOMR(L+1)-2)                                                
      RR10=X*LOG2
      IR10=INT(RR10)                                                    
      RR10=RR10-IR10                                                    
      X=REXP*(DENOMI(L+1)-2)                                                
      RI10=X*LOG2
      II10=INT(RI10)                                                    
      RI10=RI10-II10                                                    
      DUM1=SIGN(DENOMR(1)*RMAX*RMAX+DENOMR(2)*RMAX+
     :     DENOMR(3),DENOMR(-1))               
      DUM2=SIGN(DENOMI(1)*RMAX*RMAX+DENOMI(2)*RMAX+
     :     DENOMI(3),DENOMI(-1))               
      DUM1=DUM1*10**RR10                                                
      DUM2=DUM2*10**RI10                                                
      CDUM2=DCMPLX(DUM1,DUM2)
      TEMP=CDUM1/CDUM2
      
*     130 IF (IP .GT. 0) THEN
 130  if (ip .lt. 0) then
         IF (SUMR(1) .LT. HALF) THEN
            MX1=SUMI(L+1)
         ELSE IF (SUMI(1) .LT. HALF) THEN                                   
            MX1=SUMR(L+1)                                                   
         ELSE                                                              
            MX1=DMAX1(SUMR(L+1),SUMI(L+1))                                  
         ENDIF                                                             
         IF (NUMR(1) .LT. HALF) THEN                                        
            MX2=NUMI(L+1)                                                   
         ELSE IF (NUMI(1) .LT. HALF) THEN                                   
            MX2=NUMR(L+1)                                                   
         ELSE                                                              
            MX2=DMAX1(NUMR(L+1),NUMI(L+1))                                  
         ENDIF                                                             
         IF (MX1-MX2 .GT.  2.0) THEN                                       
            IF (CREAL .GE. ZERO) THEN                                         
*     write (6,*) ' cdabs(temp1/cnt)=',cdabs(temp1/cnt)
               IF (CDABS(TEMP1/CNT) .LE. ONE) GOTO 240
            ENDIF                                                           
         ENDIF
      ELSE
         CALL ARYDIV(SUMR,SUMI,DENOMR,DENOMI,TEMP,L,LNPFQ,RMAX,IBIT)        
*     
*     First, estimate the exponent of the maximum term in the pFq series.
*     
         EXPON=ZERO
         XL=DBLE(ixcnt)
         DO 140 I=1,IP
            EXPON=EXPON+DBLE(FACTOR(A(I)+XL-ONE))-DBLE(FACTOR(A(I)-ONE))
 140     CONTINUE
         DO 150 I=1,IQ
            EXPON=EXPON-DBLE(FACTOR(B(I)+XL-ONE))+DBLE(FACTOR(B(I)-ONE))
 150     CONTINUE
         EXPON = EXPON + XL*DBLE(LOG(Z)) - DBLE(FACTOR(DCMPLX(XL,ZERO)))
         LMAX=INT(LOG10(EXP(ONE))*EXPON)
         IF (ABS(OLDTEMP-TEMP) .LT. ABS(TEMP*ACCY)) GO TO 240                
         OLDTEMP=TEMP                                                      
      END IF
      IF (IXCNT .EQ. ICOUNT) GO TO 240
      IXCNT=IXCNT+1
      DO 160 I1=1,IQ                                                      
*     
*     TAKE THE CURRENT SUM AND MULTIPLY BY THE DENOMINATOR OF THE NEXT
*     TERM, FOR BOTH THE MOST SIGNIFICANT HALF (CR,CI) AND THE LEAST
*     SIGNIFICANT HALF (CR2,CI2).
*     
         CALL CMPMUL(SUMR,SUMI,CR(I1),CI(I1),QR1,QI1,
     :        WK1,WK2,WK3,WK4,WK5,WK6,L,RMAX)           
         CALL CMPMUL(SUMR,SUMI,CR2(I1),CI2(I1),QR2,QI2,
     :        WK1,WK2,WK3,WK4,WK5,WK6,L,RMAX)         
         QR2(L+1)=QR2(L+1)-1                                           
         QI2(L+1)=QI2(L+1)-1                                           
*     
*     STORE THIS TEMPORARILY IN THE SUM ARRAYS.
*     
         CALL CMPADD(QR1,QI1,QR2,QI2,SUMR,SUMI,WK1,L,RMAX)                 
 160  CONTINUE                                                          
      
*     
*     MULTIPLY BY THE FACTORIAL TERM.
*     
      CALL ARMULT(SUMR,CNT,SUMR,WK6,L,RMAX)                                 
      CALL ARMULT(SUMI,CNT,SUMI,WK6,L,RMAX)                                 
*     
*     MULTIPLY BY THE SCALING FACTOR, SIGFIG, TO KEEP THE SCALE CORRECT.
*     
      DO 170 I1=1,IP-IQ                                                   
         CALL ARMULT(SUMR,SIGFIG,SUMR,WK6,L,RMAX)                          
         CALL ARMULT(SUMI,SIGFIG,SUMI,WK6,L,RMAX)                          
 170  CONTINUE                                                          
      DO 180 I1=1,IQ                                                     
*     
*     UPDATE THE DENOMINATOR.
*     
         CALL CMPMUL(DENOMR,DENOMI,CR(I1),CI(I1),QR1,QI1,
     :        WK1,WK2,WK3,WK4,WK5,WK6,L,RMAX)       
         CALL CMPMUL(DENOMR,DENOMI,CR2(I1),CI2(I1),QR2,QI2,
     :        WK1,WK2,WK3,WK4,WK5,WK6,L,RMAX)     
         QR2(L+1)=QR2(L+1)-1                                           
         QI2(L+1)=QI2(L+1)-1                                           
         CALL CMPADD(QR1,QI1,QR2,QI2,DENOMR,DENOMI,WK1,L,RMAX)             
 180  CONTINUE                                                          
      
*     
*     MULTIPLY BY THE FACTORIAL TERM.
*     
      CALL ARMULT(DENOMR,CNT,DENOMR,WK6,L,RMAX)                             
      CALL ARMULT(DENOMI,CNT,DENOMI,WK6,L,RMAX)                             
*     
*     MULTIPLY BY THE SCALING FACTOR, SIGFIG, TO KEEP THE SCALE CORRECT.
*     
      DO 190 I1=1,IP-IQ                                                  
         CALL ARMULT(DENOMR,SIGFIG,DENOMR,WK6,L,RMAX)                      
         CALL ARMULT(DENOMI,SIGFIG,DENOMI,WK6,L,RMAX)                      
 190  CONTINUE                                                          
*     
*     FORM THE NEXT NUMERATOR TERM BY MULTIPLYING THE CURRENT 
*     NUMERATOR TERM (AN ARRAY) WITH THE A ARGUMENT (A SCALAR).
*     
      DO 200 I1=1,IP                                                      
         CALL CMPMUL(NUMR,NUMI,AR(I1),AI(I1),QR1,QI1,
     :        WK1,WK2,WK3,WK4,WK5,WK6,L,RMAX)           
         CALL CMPMUL(NUMR,NUMI,AR2(I1),AI2(I1),QR2,QI2,
     :        WK1,WK2,WK3,WK4,WK5,WK6,L,RMAX)         
         QR2(L+1)=QR2(L+1)-1                                           
         QI2(L+1)=QI2(L+1)-1                                           
         CALL CMPADD(QR1,QI1,QR2,QI2,NUMR,NUMI,WK1,L,RMAX)                 
 200  CONTINUE                                                          
*     
*     FINISH THE NEW NUMERATOR TERM BY MULTIPLYING BY THE Z ARGUMENT.
*     
      CALL CMPMUL(NUMR,NUMI,XR,XI,QR1,QI1,
     :     WK1,WK2,WK3,WK4,WK5,WK6,L,RMAX)                       
      CALL CMPMUL(NUMR,NUMI,XR2,XI2,QR2,QI2,
     :     WK1,WK2,WK3,WK4,WK5,WK6,L,RMAX)                     
      QR2(L+1)=QR2(L+1)-1                                               
      QI2(L+1)=QI2(L+1)-1                                               
      CALL CMPADD(QR1,QI1,QR2,QI2,NUMR,NUMI,WK1,L,RMAX)                     
*     
*     MULTIPLY BY THE SCALING FACTOR, SIGFIG, TO KEEP THE SCALE CORRECT.
*     
      DO 210 I1=1,IQ-IP                                                   
         CALL ARMULT(NUMR,SIGFIG,NUMR,WK6,L,RMAX)                          
         CALL ARMULT(NUMI,SIGFIG,NUMI,WK6,L,RMAX)                          
 210  CONTINUE                                                          
*     
*     FINALLY, ADD THE NEW NUMERATOR TERM WITH THE CURRENT RUNNING
*     SUM OF THE NUMERATOR AND STORE THE NEW RUNNING SUM IN SUMR, SUMI.
*     
      CALL CMPADD(SUMR,SUMI,NUMR,NUMI,SUMR,SUMI,WK1,L,RMAX)                 
*     
*     BECAUSE SIGFIG REPRESENTS "ONE" ON THE NEW SCALE, ADD SIGFIG
*     TO THE CURRENT COUNT AND, CONSEQUENTLY, TO THE IP ARGUMENTS
*     IN THE NUMERATOR AND THE IQ ARGUMENTS IN THE DENOMINATOR.
*     
      CNT=CNT+SIGFIG                                                    
      DO 220 I1=1,IP                                                     
         AR(I1)=AR(I1)+SIGFIG                                          
 220  CONTINUE                                                          
      DO 230 I1=1,IQ                                                     
         CR(I1)=CR(I1)+SIGFIG                                          
 230  CONTINUE                                                          
      GOTO 130                                                          
 240  CALL ARYDIV(SUMR,SUMI,DENOMR,DENOMI,FINAL,L,LNPFQ,RMAX,IBIT)       
*     write (6,*) 'Number of terms=',ixcnt
      HYPER=FINAL                                                       
      RETURN                                                            
 300  FORMAT (1X,'WARNING - REAL PART OF A(',1I2,') WAS SET TO ZERO')
 301  FORMAT (1X,'WARNING - IMAG PART OF A(',1I2,') WAS SET TO ZERO')
 302  FORMAT (1X,'WARNING - REAL PART OF B(',1I2,') WAS SET TO ZERO')
 303  FORMAT (1X,'WARNING - IMAG PART OF B(',1I2,') WAS SET TO ZERO')
 304  FORMAT (1X,'ERROR - ARGUMENT B(',1I2,') WAS EQUAL TO ZERO') 
 305  FORMAT (1X,'ERROR - ARGUMENT B(',1I2,') WAS A NEGATIVE',
     :     ' INTEGER')
 306  FORMAT (1X,'ERROR IN FN HYPER: L MUST BE < ',1I4)
 307  FORMAT (1X,' WARNING--THE NUMBER OF SIGNIFICANT FIGURES REQU',
     :     'ESTED',/,'IS GREATER THAN THE MACHINE PRECISION--',
     :     'FINAL ANSWER',/,'WILL BE ACCURATE TO ONLY',I3,' DIGITS')
      END                                                               
      
C     ****************************************************************  
C     *                                                              *  
C     *                 SUBROUTINE ARADD                             *  
C     *                                                              *  
C     *                                                              *  
C     *  Description : Accepts two arrays of numbers and returns     *  
C     *    the sum of the array.  Each array is holding the value    *  
C     *    of one number in the series.  The parameter L is the      *  
C     *    size of the array representing the number and RMAX is     *  
C     *    the actual number of digits needed to give the numbers    *  
C     *    the desired accuracy.                                     *  
C     *                                                              *  
C     *  Subprograms called: none                                    *  
C     *                                                              *  
C     ****************************************************************  
      
      SUBROUTINE ARADD(A,B,C,Z,L,RMAX) 
      
      INTEGER L                                                         
      DOUBLE PRECISION A,B,C,Z,RMAX
      INTEGER EDIFF,I,J                                                 
      DIMENSION A(-1:*),B(-1:*),C(-1:*),Z(-1:*)                 
      COMMON/CONSTS/ZERO,HALF,ONE,TWO,TEN,EPS
      DOUBLE PRECISION ZERO,HALF,ONE,TWO,TEN,EPS
      
      DO 10 I=0,L+1                                                    
         Z(I)=ZERO                                                      
 10   CONTINUE                                                          
      EDIFF=ANINT(A(L+1)-B(L+1))                                        
      IF (ABS(A(1)) .LT. HALF .OR. EDIFF .LE. -L) GOTO 20
      IF (ABS(B(1)) .LT. HALF .OR. EDIFF .GE. L) GOTO 40               
      GOTO 60                                                         
 20   DO 30 I=-1,L+1                                                   
         C(I)=B(I)                                                       
 30   CONTINUE                                                          
      GOTO 350                                                          
 40   DO 50 I=-1,L+1                                                   
         C(I)=A(I)                                                       
 50   CONTINUE                                                          
      GOTO 350                                                          
 60   Z(-1)=A(-1)                                                       
      IF (ABS(A(-1)-B(-1)) .LT. HALF) GOTO 80
      IF (EDIFF .GT. 0) THEN                                            
         Z(L+1)=A(L+1)                                                   
         GOTO 190                                                     
      ENDIF                                                             
      IF (EDIFF .LT. 0) THEN                                            
         Z(L+1)=B(L+1)                                                   
         Z(-1)=B(-1)                                                     
         GOTO 240                                                     
      ENDIF                                                             
      DO 70 I=1,L                                                      
         IF (A(I) .GT. B(I)) THEN                                        
            Z(L+1)=A(L+1)                                                 
            GOTO 190                                                      
         ENDIF                                                           
         IF (A(I) .LT. B(I)) THEN                                        
            Z(L+1)=B(L+1)                                                 
            Z(-1)=B(-1)                                                   
            GOTO 240                                                      
         ENDIF                                                           
 70   CONTINUE                                                          
      GOTO 300                                                          
      
 80   IF (EDIFF .GT. 0) GOTO 110                                        
      IF (EDIFF .LT. 0) GOTO 150
      Z(L+1)=A(L+1)                                                     
      DO 90 I=L,1,-1                                                   
         Z(I)=A(I)+B(I)+Z(I)                                             
         IF (Z(I) .GE. RMAX) THEN                                        
            Z(I)=Z(I)-RMAX                                                
            Z(I-1)=ONE                                                  
         ENDIF                                                           
 90   CONTINUE                                                          
      IF (Z(0) .GT. HALF) THEN                                           
         DO 100 I=L,1,-1                                                 
            Z(I)=Z(I-1)                                                   
 100     CONTINUE                                                        
         Z(L+1)=Z(L+1)+ONE                                             
         Z(0)=ZERO                                                      
      ENDIF                                                             
      GOTO 300                                                          
 110  Z(L+1)=A(L+1)                                                     
      DO 120 I=L,1+EDIFF,-1                                             
         Z(I)=A(I)+B(I-EDIFF)+Z(I)                                       
         IF (Z(I) .GE. RMAX) THEN                                        
            Z(I)=Z(I)-RMAX                                                
            Z(I-1)=ONE                                                  
         ENDIF                                                           
 120  CONTINUE                                                          
      DO 130 I=EDIFF,1,-1                                               
         Z(I)=A(I)+Z(I)                                                  
         IF (Z(I) .GE. RMAX) THEN                                        
            Z(I)=Z(I)-RMAX                                                
            Z(I-1)=ONE                                                  
         ENDIF                                                           
 130  CONTINUE                                                          
      IF (Z(0) .GT. HALF) THEN                                           
         DO 140 I=L,1,-1                                                 
            Z(I)=Z(I-1)                                                   
 140     CONTINUE                                                        
         Z(L+1)=Z(L+1)+1                                                 
         Z(0)=ZERO                                                      
      ENDIF                                                             
      GOTO 300                                                          
 150  Z(L+1)=B(L+1)                                                     
      DO 160 I=L,1-EDIFF,-1                                             
         Z(I)=A(I+EDIFF)+B(I)+Z(I)                                       
         IF (Z(I) .GE. RMAX) THEN                                        
            Z(I)=Z(I)-RMAX                                                
            Z(I-1)=ONE                                                  
         ENDIF                                                           
 160  CONTINUE                                                          
      DO 170 I=0-EDIFF,1,-1                                             
         Z(I)=B(I)+Z(I)                                                  
         IF (Z(I) .GE. RMAX) THEN                                        
            Z(I)=Z(I)-RMAX                                                
            Z(I-1)=ONE                                                  
         ENDIF                                                           
 170  CONTINUE                                                          
      IF (Z(0) .GT. HALF) THEN                                           
         DO 180 I=L,1,-1                                                 
            Z(I)=Z(I-1)                                                   
 180     CONTINUE                                                        
         Z(L+1)=Z(L+1)+ONE                                             
         Z(0)=ZERO                                                      
      ENDIF                                                             
      GOTO 300                                                          
      
 190  IF (EDIFF .GT. 0) GOTO 210                                        
      DO 200 I=L,1,-1                                                   
         Z(I)=A(I)-B(I)+Z(I)                                             
         IF (Z(I) .LT. ZERO) THEN                                       
            Z(I)=Z(I)+RMAX                                                
            Z(I-1)=-ONE                                                 
         ENDIF                                                           
 200  CONTINUE                                                          
      GOTO 290                                                          
 210  DO 220 I=L,1+EDIFF,-1                                             
         Z(I)=A(I)-B(I-EDIFF)+Z(I)                                       
         IF (Z(I) .LT. ZERO) THEN                                       
            Z(I)=Z(I)+RMAX                                                
            Z(I-1)=-ONE                                                 
         ENDIF                                                           
 220  CONTINUE                                                          
      DO 230 I=EDIFF,1,-1                                               
         Z(I)=A(I)+Z(I)                                                  
         IF (Z(I) .LT. ZERO) THEN                                       
            Z(I)=Z(I)+RMAX                                                
            Z(I-1)=-ONE                                                 
         ENDIF                                                           
 230  CONTINUE                                                          
      GOTO 290                                                          
      
 240  IF (EDIFF .LT. 0) GOTO 260                                        
      DO 250 I=L,1,-1                                                   
         Z(I)=B(I)-A(I)+Z(I)                                             
         IF (Z(I) .LT. ZERO) THEN                                       
            Z(I)=Z(I)+RMAX                                                
            Z(I-1)=-ONE                                                 
         ENDIF                                                           
 250  CONTINUE                                                          
      GOTO 290                                                          
 260  DO 270 I=L,1-EDIFF,-1                                             
         Z(I)=B(I)-A(I+EDIFF)+Z(I)                                       
         IF (Z(I) .LT. ZERO) THEN                                       
            Z(I)=Z(I)+RMAX                                                
            Z(I-1)=-ONE                                                 
         ENDIF                                                           
 270  CONTINUE                                                          
      DO 280 I=0-EDIFF,1,-1                                             
         Z(I)=B(I)+Z(I)                                                  
         IF (Z(I) .LT. ZERO) THEN                                       
            Z(I)=Z(I)+RMAX                                                
            Z(I-1)=-ONE                                                 
         ENDIF                                                           
 280  CONTINUE                                                          
      
 290  IF (Z(1) .GT. HALF) GOTO 330                      
      I=1                                                               
 300  I=I+1                                                           
      IF (Z(I) .LT. HALF .AND. I .LT. L+1) GOTO 300
      IF (I .EQ. L+1) THEN                                              
         Z(-1)=ONE                                                     
         Z(L+1)=ZERO                                                    
         GOTO 330                                      
      ENDIF                                                             
      DO 310 J=1,L+1-I                                                  
         Z(J)=Z(J+I-1)                                                   
 310  CONTINUE                                                          
      DO 320 J=L+2-I,L                                                  
         Z(J)=ZERO                                                      
 320  CONTINUE                                                          
      Z(L+1)=Z(L+1)-I+1                                                 
 330  DO 340 I=-1,L+1                                                   
         C(I)=Z(I)                                                       
 340  CONTINUE                                                          
 350  IF (C(1) .LT. HALF) THEN                                           
         C(-1)=ONE                                                     
         C(L+1)=ZERO                                                    
      ENDIF                                                             
      RETURN                                                            
      END                                                               
      
      
C     ****************************************************************  
C     *                                                              *  
C     *                 SUBROUTINE ARSUB                             *  
C     *                                                              *  
C     *                                                              *  
C     *  Description : Accepts two arrays and subtracts each element *  
C     *    in the second array from the element in the first array   *  
C     *    and returns the solution.  The parameters L and RMAX are  *  
C     *    the size of the array and the number of digits needed for *  
C     *    the accuracy, respectively.                               *  
C     *                                                              *  
C     *  Subprograms called: ARADD                                   *  
C     *                                                              *  
C     ****************************************************************  
      
      SUBROUTINE ARSUB(A,B,C,WK1,WK2,L,RMAX)                                    
      
      INTEGER L,I                                                       
      DOUBLE PRECISION A,B,C,WK1,WK2,RMAX
      DIMENSION A(-1:*),B(-1:*),C(-1:*),WK1(-1:*),WK2(-1:*)
      COMMON/CONSTS/ZERO,HALF,ONE,TWO,TEN,EPS
      DOUBLE PRECISION ZERO,HALF,ONE,TWO,TEN,EPS
      
      DO 10 I=-1,L+1                                                   
         WK2(I)=B(I)                                                      
 10   CONTINUE                                                          
      WK2(-1)=(-ONE)*WK2(-1)                                            
      CALL ARADD(A,WK2,C,WK1,L,RMAX)                                         
      RETURN                                                            
      END                                                               
      
      
C     ****************************************************************  
C     *                                                              *  
C     *                 SUBROUTINE ARMULT                            *  
C     *                                                              *  
C     *                                                              *  
C     *  Description : Accepts two arrays and returns the product.   *  
C     *    L and RMAX are the size of the arrays and the number of   *  
C     *    digits needed to represent the numbers with the required  *  
C     *    accuracy.                                                 *  
C     *                                                              *  
C     *  Subprograms called: none                                    *  
C     *                                                              *  
C     ****************************************************************  
      
      SUBROUTINE ARMULT(A,B,C,Z,L,RMAX)                                   
      
      INTEGER L                                                         
      DOUBLE PRECISION A,B,C,Z,B2,CARRY,RMAX
      DIMENSION A(-1:*),C(-1:*),Z(-1:*)                           
      INTEGER I                                                         
      COMMON/CONSTS/ZERO,HALF,ONE,TWO,TEN,EPS
      DOUBLE PRECISION ZERO,HALF,ONE,TWO,TEN,EPS
      
      Z(-1)=SIGN(ONE,B)*A(-1)                                        
      B2=ABS(B)                                                        
      Z(L+1)=A(L+1)                                                     
      DO 10 I=0,L                                                      
         Z(I)=ZERO                                                      
 10   CONTINUE                                                          
      IF (B2 .LE. EPS .OR. A(1) .LE. EPS) THEN                  
         Z(-1)=ONE                                                     
         Z(L+1)=ZERO                                                    
         GOTO 60                                                        
      ENDIF                                                             
      DO 20 I=L,1,-1                                                   
         Z(I)=A(I)*B2+Z(I)                                               
         IF (Z(I) .GE. RMAX) THEN                                        
            CARRY=AINT(Z(I)/RMAX)                                         
            Z(I)=Z(I)-CARRY*RMAX                                          
            Z(I-1)=CARRY                                                  
         ENDIF                                                           
 20   CONTINUE                                                          
      IF (Z(0) .LT. HALF) GOTO 50                                       
      DO 30 I=L,1,-1                                                   
         Z(I)=Z(I-1)                                                     
 30   CONTINUE                                                          
      Z(L+1)=Z(L+1)+ONE                                               
      IF (Z(1) .GE. RMAX) THEN
         DO 40 I=L,1,-1
            Z(I)=Z(I-1)
 40      CONTINUE
         CARRY=AINT(Z(1)/RMAX)
         Z(2)=Z(2)-CARRY*RMAX
         Z(1)=CARRY
         Z(L+1)=Z(L+1)+ONE
      END IF
      Z(0)=ZERO                                                        
 50   CONTINUE                                                          
 60   DO 70 I=-1,L+1                                                   
         C(I)=Z(I)                                                       
 70   CONTINUE                                                          
      IF (C(1) .LT. HALF) THEN                                           
         C(-1)=ONE                                                     
         C(L+1)=ZERO                                                    
      ENDIF                                                             
      RETURN                                                            
      END                                                               
      
C     ****************************************************************  
C     *                                                              *  
C     *                 SUBROUTINE CMPADD                            *  
C     *                                                              *  
C     *                                                              *  
C     *  Description : Takes two arrays representing one real and    *  
C     *    one imaginary part, and adds two arrays representing      *  
C     *    another complex number and returns two array holding the  *  
C     *    complex sum.                                              *  
C     *              (CR,CI) = (AR+BR, AI+BI)                        *  
C     *                                                              *  
C     *  Subprograms called: ARADD                                   *  
C     *                                                              *  
C     ****************************************************************  
      
      SUBROUTINE CMPADD(AR,AI,BR,BI,CR,CI,WK1,L,RMAX)                       
      
      INTEGER L                                                         
      DOUBLE PRECISION AR,AI,BR,BI,CR,CI,RMAX,WK1
      DIMENSION AR(-1:*),AI(-1:*),BR(-1:*),BI(-1:*)             
      DIMENSION CR(-1:*),CI(-1:*),WK1(-1:*)
      
      CALL ARADD(AR,BR,CR,WK1,L,RMAX)                                       
      CALL ARADD(AI,BI,CI,WK1,L,RMAX)                                       
      RETURN                                                            
      END                                                               
      
      
C     ****************************************************************  
C     *                                                              *  
C     *                 SUBROUTINE CMPSUB                            *  
C     *                                                              *  
C     *                                                              *  
C     *  Description : Takes two arrays representing one real and    *  
C     *    one imaginary part, and subtracts two arrays representing *  
C     *    another complex number and returns two array holding the  *  
C     *    complex sum.                                              *  
C     *              (CR,CI) = (AR+BR, AI+BI)                        *  
C     *                                                              *  
C     *  Subprograms called: ARADD                                   *  
C     *                                                              *  
C     ****************************************************************  
      
      SUBROUTINE CMPSUB(AR,AI,BR,BI,CR,CI,WK1,WK2,L,RMAX)                       
      
      INTEGER L                                                         
      DOUBLE PRECISION AR,AI,BR,BI,CR,CI,RMAX,WK1,WK2
      DIMENSION AR(-1:*),AI(-1:*),BR(-1:*),BI(-1:*)             
      DIMENSION CR(-1:*),CI(-1:*),WK1(-1:*),WK2(-1:*)               
      
      CALL ARSUB(AR,BR,CR,WK1,WK2,L,RMAX)                                       
      CALL ARSUB(AI,BI,CI,WK1,WK2,L,RMAX)                                       
      RETURN                                                            
      END                                                               
      
      
C     ****************************************************************  
C     *                                                              *  
C     *                 SUBROUTINE CMPMUL                            *  
C     *                                                              *  
C     *                                                              *  
C     *  Description : Takes two arrays representing one real and    *  
C     *    one imaginary part, and multiplies it with two arrays     *  
C     *    representing another complex number and returns the       *  
C     *    complex product.                                          *  
C     *                                                              *  
C     *  Subprograms called: ARMULT, ARSUB, ARADD                    *  
C     *                                                              *  
C     ****************************************************************  
      
      SUBROUTINE CMPMUL(AR,AI,BR,BI,CR,CI,WK1,WK2,CR2,D1,D2,WK6,L,RMAX)                       
      
      INTEGER L,I                                                       
      DOUBLE PRECISION AR,AI,BR,BI,CR,CI,D1,D2,CR2,RMAX,WK1,WK2,WK6
      DIMENSION AR(-1:*),AI(-1:*),CR(-1:*),CI(-1:*),WK1(-1:*),WK2(-1:*)
      DIMENSION CR2(-1:*),D1(-1:*),D2(-1:*)                       
      
      CALL ARMULT(AR,BR,D1,WK6,L,RMAX)                                      
      CALL ARMULT(AI,BI,D2,WK6,L,RMAX)                                      
      CALL ARSUB(D1,D2,CR2,WK1,WK2,L,RMAX)                                      
      CALL ARMULT(AR,BI,D1,WK6,L,RMAX)                                      
      CALL ARMULT(AI,BR,D2,WK6,L,RMAX)                                      
      CALL ARADD(D1,D2,CI,WK1,L,RMAX)                                       
      DO 10 I=-1,L+1                                                   
         CR(I)=CR2(I)                                                    
 10   CONTINUE                                                          
      RETURN                                                            
      END                                                               
      
      
C     ****************************************************************  
C     *                                                              *  
C     *                 SUBROUTINE ARYDIV                            *  
C     *                                                              *  
C     *                                                              *  
C     *  Description : Returns the double precision complex number   *  
C     *    resulting from the division of four arrays, representing  *  
C     *    two complex numbers.  The number returned will be in one  *  
C     *    of two different forms:  either standard scientific or as *  
C     *    the log (base 10) of the number.                          *  
C     *                                                              *  
C     *  Subprograms called: CONV21, CONV12, EADD, ECPDIV, EMULT.    *  
C     *                                                              *  
C     ****************************************************************  
      
      SUBROUTINE ARYDIV(AR,AI,BR,BI,C,L,LNPFQ,RMAX,IBIT)                 
      
      INTEGER L,IBIT,REXP,IR10,II10,LNPFQ,ITNMAX
      COMPLEX*16 C,CDUM                                                 
      DOUBLE PRECISION AR,AI,BR,BI,PHI,N1,N2,N3,E1,E2,E3,RR10,RI10,X
      DOUBLE PRECISION AE,BE,X1,X2,DUM1,DUM2,CE,RMAX,TENMAX
      DIMENSION AR(-1:*),AI(-1:*),BR(-1:*),BI(-1:*)             
      DIMENSION AE(2,2),BE(2,2),CE(2,2)                                 
      COMMON/CONSTS/ZERO,HALF,ONE,TWO,TEN,EPS
      DOUBLE PRECISION ZERO,HALF,ONE,TWO,TEN,EPS
      
      REXP=IBIT/2                                                        
      X=REXP*(AR(L+1)-2)                                                
      RR10=X*LOG10(TWO)/LOG10(TEN)                               
      IR10=INT(RR10)                                                    
      RR10=RR10-IR10                                                    
      X=REXP*(AI(L+1)-2)                                                
      RI10=X*LOG10(TWO)/LOG10(TEN)                               
      II10=INT(RI10)                                                    
      RI10=RI10-II10                                                    
      DUM1=SIGN(AR(1)*RMAX*RMAX+AR(2)*RMAX+AR(3),AR(-1))               
      DUM2=SIGN(AI(1)*RMAX*RMAX+AI(2)*RMAX+AI(3),AI(-1))               
      DUM1=DUM1*10**RR10                                                
      DUM2=DUM2*10**RI10                                                
      CDUM=DCMPLX(DUM1,DUM2)
      CALL CONV12(CDUM,AE)                                 
      AE(1,2)=AE(1,2)+IR10                                              
      AE(2,2)=AE(2,2)+II10                                              
      X=REXP*(BR(L+1)-2)                                                
      RR10=X*LOG10(TWO)/LOG10(TEN)                               
      IR10=INT(RR10)                                                    
      RR10=RR10-IR10                                                    
      X=REXP*(BI(L+1)-2)                                                
      RI10=X*LOG10(TWO)/LOG10(TEN)                               
      II10=INT(RI10)                                                    
      RI10=RI10-II10                                                    
      DUM1=SIGN(BR(1)*RMAX*RMAX+BR(2)*RMAX+BR(3),BR(-1))               
      DUM2=SIGN(BI(1)*RMAX*RMAX+BI(2)*RMAX+BI(3),BI(-1))               
      DUM1=DUM1*10**RR10                                                
      DUM2=DUM2*10**RI10                                                
      CDUM=DCMPLX(DUM1,DUM2)
      CALL CONV12(CDUM,BE)                                 
      BE(1,2)=BE(1,2)+IR10                                              
      BE(2,2)=BE(2,2)+II10                                              
      CALL ECPDIV(AE,BE,CE)                                             
      IF (LNPFQ .EQ. 0) THEN                                            
         CALL CONV21(CE,C)                                               
      ELSE                                                              
         CALL EMULT(CE(1,1),CE(1,2),CE(1,1),CE(1,2),N1,E1)               
         CALL EMULT(CE(2,1),CE(2,2),CE(2,1),CE(2,2),N2,E2)               
         CALL EADD(N1,E1,N2,E2,N3,E3)                                    
         N1=CE(1,1)                                                      
         E1=CE(1,2)-CE(2,2)                                              
         X2=CE(2,1)                                                      
*     
*     TENMAX - MAXIMUM SIZE OF EXPONENT OF 10
*     THE FOLLOWING CODE CAN BE USED TO DETERMINE TENMAX, BUT IT
*     WILL LIKELY GENERATE AN IEEE FLOATING POINT UNDERFLOW ERROR
*     ON A SUN WORKSTATION.  REPLACE TENMAX WITH THE VALUE APPROPRIATE
*     FOR YOUR MACHINE.
*     
         TENMAX = 320
         ITNMAX = 1
         DNUM   = 0.1D0
 10      ITNMAX = ITNMAX+1
         DNUM = DNUM*0.1D0
         IF (DNUM .GT. ZERO) GOTO 10
         ITNMAX = ITNMAX-1
         TENMAX = DBLE(ITNMAX)
*     
         IF (E1 .GT. TENMAX) THEN
            X1=TENMAX
         ELSEIF (E1 .LT. -TENMAX) THEN
            X1=ZERO
         ELSE
            X1=N1*(TEN**E1)
         END IF
         IF (X2 .NE. ZERO) THEN
            PHI=ATAN2(X2,X1) 
         ELSE
            PHI = ZERO
         END IF
         C=DCMPLX(HALF*(LOG(N3)+E3*LOG(TEN)),PHI)                 
      ENDIF                                                             
      RETURN                                                            
      END                                                               
      
C     ****************************************************************  
C     *                                                              *  
C     *                 SUBROUTINE EMULT                             *  
C     *                                                              *  
C     *                                                              *  
C     *  Description : Takes one base and exponent and multiplies it *  
C     *    by another numbers base and exponent to give the product  *  
C     *    in the form of base and exponent.                         *  
C     *                                                              *  
C     *  Subprograms called: none                                    *  
C     *                                                              *  
C     ****************************************************************  
      
      SUBROUTINE EMULT(N1,E1,N2,E2,NF,EF)                               
      
      DOUBLE PRECISION N1,E1,N2,E2,NF,EF
      COMMON/CONSTS/ZERO,HALF,ONE,TWO,TEN,EPS
      DOUBLE PRECISION ZERO,HALF,ONE,TWO,TEN,EPS
      
      NF=N1*N2                                                          
      EF=E1+E2                                                          
      IF (ABS(NF) .GE. TEN) THEN                                    
         NF=NF/TEN                                                    
         EF=EF+ONE                                                     
      ENDIF                                                             
      RETURN                                                            
      END                                                               
      
      
C     ****************************************************************  
C     *                                                              *  
C     *                 SUBROUTINE EDIV                              *  
C     *                                                              *  
C     *                                                              *  
C     *  Description : returns the solution in the form of base and  *  
C     *    exponent of the division of two exponential numbers.      *  
C     *                                                              *  
C     *  Subprograms called: none                                    *  
C     *                                                              *  
C     ****************************************************************  
      
      SUBROUTINE EDIV(N1,E1,N2,E2,NF,EF)                                
      
      DOUBLE PRECISION N1,E1,N2,E2,NF,EF
      COMMON/CONSTS/ZERO,HALF,ONE,TWO,TEN,EPS
      DOUBLE PRECISION ZERO,HALF,ONE,TWO,TEN,EPS
      
      NF=N1/N2                                                          
      EF=E1-E2                                                          
      IF ((ABS(NF) .LT. ONE) .AND. (NF .NE. ZERO)) THEN             
         NF=NF*TEN                                                    
         EF=EF-ONE                                                     
      ENDIF                                                             
      RETURN                                                            
      END                                                               
      
      
C     ****************************************************************  
C     *                                                              *  
C     *                 SUBROUTINE EADD                              *  
C     *                                                              *  
C     *                                                              *  
C     *  Description : Returns the sum of two numbers in the form    *  
C     *    of a base and an exponent.                                *  
C     *                                                              *  
C     *  Subprograms called: none                                    *  
C     *                                                              *  
C     ****************************************************************  
      
      SUBROUTINE EADD(N1,E1,N2,E2,NF,EF)                                
      
      DOUBLE PRECISION N1,E1,N2,E2,NF,EF,EDIFF
      COMMON/CONSTS/ZERO,HALF,ONE,TWO,TEN,EPS
      DOUBLE PRECISION ZERO,HALF,ONE,TWO,TEN,EPS
      
      EDIFF=E1-E2                                                       
      IF (EDIFF .GT. 36.0D0) THEN                                       
         NF=N1                                                           
         EF=E1                                                           
      ELSE IF (EDIFF .LT. -36.0D0) THEN                                 
         NF=N2                                                           
         EF=E2                                                           
      ELSE                                                              
         NF=N1*(TEN**EDIFF)+N2                                        
         EF=E2                                                           
 10      IF (ABS(NF) .LT. TEN) GOTO 20                              
         NF=NF/TEN                                                  
         EF=EF+ONE                                                   
         GOTO 10                                                      
 20      IF ((ABS(NF) .GE. ONE) .OR. (NF .EQ. ZERO)) GOTO 30
         NF=NF*TEN                                                  
         EF=EF-ONE                                                   
         GOTO 20            
      ENDIF                                                             
 30   RETURN                                                            
      END                                                               
        
C     ****************************************************************  
C     *                                                              *  
C     *                 SUBROUTINE ESUB                              *  
C     *                                                              *  
C     *                                                              *  
C     *  Description : Returns the solution to the subtraction of    *  
C     *    two numbers in the form of base and exponent.             *  
C     *                                                              *  
C     *  Subprograms called: EADD                                    *  
C     *                                                              *  
C     ****************************************************************  
      
      SUBROUTINE ESUB(N1,E1,N2,E2,NF,EF)                                
      
      DOUBLE PRECISION N1,E1,N2,E2,NF,EF
      COMMON/CONSTS/ZERO,HALF,ONE,TWO,TEN,EPS
      DOUBLE PRECISION ZERO,HALF,ONE,TWO,TEN,EPS
      
      CALL EADD(N1,E1,N2*(-ONE),E2,NF,EF)                             
      RETURN                                                            
      END                                                               
      
      
C     ****************************************************************  
C     *                                                              *  
C     *                 SUBROUTINE CONV12                            *  
C     *                                                              *  
C     *                                                              *  
C     *  Description : Converts a number from complex notation to a  *  
C     *    form of a 2x2 real array.                                 *  
C     *                                                              *  
C     *  Subprograms called: none                                    *  
C     *                                                              *  
C     ****************************************************************  
      
      SUBROUTINE CONV12(CN,CAE)                                         
      
      COMPLEX*16 CN                                                     
      DOUBLE PRECISION CAE
      DIMENSION CAE(2,2)                                                
      COMMON/CONSTS/ZERO,HALF,ONE,TWO,TEN,EPS
      DOUBLE PRECISION ZERO,HALF,ONE,TWO,TEN,EPS
      
      CAE(1,1)=DBLE(CN)                                                
      CAE(1,2)=ZERO                                                    
 10   IF (ABS(CAE(1,1)) .LT. TEN) GOTO 20
      CAE(1,1)=CAE(1,1)/TEN                                        
      CAE(1,2)=CAE(1,2)+ONE                                         
      GOTO 10                                                        
 20   IF ((ABS(CAE(1,1)) .GE. ONE) .OR. (CAE(1,1) .EQ. ZERO))       
     :     GOTO 30                                           
      CAE(1,1)=CAE(1,1)*TEN                                        
      CAE(1,2)=CAE(1,2)-ONE                                         
      GOTO 20                                                        
 30   CAE(2,1)=DIMAG(CN)                                                
      CAE(2,2)=ZERO                                                    
 40   IF (ABS(CAE(2,1)) .LT. TEN) GOTO 50
      CAE(2,1)=CAE(2,1)/TEN                                        
      CAE(2,2)=CAE(2,2)+ONE                                         
      GOTO 40                              
 50   IF ((ABS(CAE(2,1)) .GE. ONE) .OR. (CAE(2,1) .EQ. ZERO))       
     :     GOTO 60
      CAE(2,1)=CAE(2,1)*TEN                                        
      CAE(2,2)=CAE(2,2)-ONE                                         
      GOTO 50                                                    
 60   RETURN                                                            
      END                                                               
      
C     ****************************************************************  
C     *                                                              *  
C     *                 SUBROUTINE CONV21                            *  
C     *                                                              *  
C     *                                                              *  
C     *  Description : Converts a number represented in a 2x2 real   *  
C     *    array to the form of a complex number.                    *  
C     *                                                              *  
C     *  Subprograms called: none                                    *  
C     *                                                              *  
C     ****************************************************************  
      
      SUBROUTINE CONV21(CAE,CN)                                         
      
      DOUBLE PRECISION CAE,DNUM,TENMAX
      INTEGER ITNMAX
      COMPLEX*16 CN                                                     
      DIMENSION CAE(2,2)                                                
      COMMON/CONSTS/ZERO,HALF,ONE,TWO,TEN,EPS
	COMMON/IO/NOUT
      DOUBLE PRECISION ZERO,HALF,ONE,TWO,TEN,EPS
*     
*     TENMAX - MAXIMUM SIZE OF EXPONENT OF 10
*     
      ITNMAX = 1
      DNUM   = 0.1D0
 1    ITNMAX = ITNMAX+1
      DNUM = DNUM*0.1D0
      IF (DNUM .GT. ZERO) GOTO 1
      ITNMAX = ITNMAX-2
      TENMAX = DBLE(ITNMAX)
*     
      IF (CAE(1,2) .GT. TENMAX .OR. CAE(2,2) .GT. TENMAX) THEN                  
*     CN=DCMPLX(TENMAX,TENMAX)
         WRITE (NOUT,300) ITNMAX
         STOP
      ELSE IF (CAE(2,2) .LT. -TENMAX) THEN
         CN=DCMPLX(CAE(1,1)*(10**CAE(1,2)),ZERO)                          
      ELSE                                                              
         CN=DCMPLX(CAE(1,1)*(10**CAE(1,2)),CAE(2,1)*(10**CAE(2,2)))      
      ENDIF                                                             
      RETURN                                                            
 300  FORMAT (' ERROR - VALUE OF EXPONENT REQUIRED FOR SUMMATION',
     :     ' WAS LARGER',/,' THAN THE MAXIMUM MACHINE EXPONENT ',
     :     1I3,/,
     :     ' SUGGESTIONS:',/,' 1) RE-RUN USING LNPFQ=1.',/,
     :     ' 2) IF YOU ARE USING A VAX, TRY USING THE',
     :     ' FORTRAN/G_FLOATING OPTION')
      END                                                               
      
      
C     ****************************************************************  
C     *                                                              *  
C     *                 SUBROUTINE ECPMUL                            *  
C     *                                                              *  
C     *                                                              *  
C     *  Description : Multiplies two numbers which are each         *  
C     *    represented in the form of a two by two array and returns *  
C     *    the solution in the same form.                            *  
C     *                                                              *  
C     *  Subprograms called: EMULT, ESUB, EADD                       *  
C     *                                                              *  
C     ****************************************************************  
      
      SUBROUTINE ECPMUL(A,B,C)                                          
      
      DOUBLE PRECISION A,B,C,N1,E1,N2,E2,C2
      DIMENSION A(2,2),B(2,2),C(2,2),C2(2,2)                            
      
      CALL EMULT(A(1,1),A(1,2),B(1,1),B(1,2),N1,E1)                     
      CALL EMULT(A(2,1),A(2,2),B(2,1),B(2,2),N2,E2)                     
      CALL ESUB(N1,E1,N2,E2,C2(1,1),C2(1,2))                            
      CALL EMULT(A(1,1),A(1,2),B(2,1),B(2,2),N1,E1)                     
      CALL EMULT(A(2,1),A(2,2),B(1,1),B(1,2),N2,E2)                     
      CALL EADD(N1,E1,N2,E2,C(2,1),C(2,2))                              
      C(1,1)=C2(1,1)                                                    
      C(1,2)=C2(1,2)                                                    
      RETURN                                                            
      END                                                               
      
      
C     ****************************************************************  
C     *                                                              *  
C     *                 SUBROUTINE ECPDIV                            *  
C     *                                                              *  
C     *                                                              *  
C     *  Description : Divides two numbers and returns the solution. *  
C     *    All numbers are represented by a 2x2 array.               *  
C     *                                                              *  
C     *  Subprograms called: EADD, ECPMUL, EDIV, EMULT               *  
C     *                                                              *  
C     ****************************************************************  
      
      SUBROUTINE ECPDIV(A,B,C)                                          
      
      DOUBLE PRECISION A,B,C,N1,E1,N2,E2,B2,N3,E3,C2
      DIMENSION A(2,2),B(2,2),C(2,2),B2(2,2),C2(2,2)                    
      COMMON/CONSTS/ZERO,HALF,ONE,TWO,TEN,EPS
      DOUBLE PRECISION ZERO,HALF,ONE,TWO,TEN,EPS
      
      B2(1,1)=B(1,1)                                                    
      B2(1,2)=B(1,2)                                                    
      B2(2,1)=-ONE*B(2,1)                                             
      B2(2,2)=B(2,2)                                                    
      CALL ECPMUL(A,B2,C2)                                              
      CALL EMULT(B(1,1),B(1,2),B(1,1),B(1,2),N1,E1)                     
      CALL EMULT(B(2,1),B(2,2),B(2,1),B(2,2),N2,E2)                     
      CALL EADD(N1,E1,N2,E2,N3,E3)                                      
      CALL EDIV(C2(1,1),C2(1,2),N3,E3,C(1,1),C(1,2))                    
      CALL EDIV(C2(2,1),C2(2,2),N3,E3,C(2,1),C(2,2))                    
      RETURN                                                            
      END                                                               
C     ****************************************************************  
C     *                                                              *  
C     *                   FUNCTION IPREMAX                           *  
C     *                                                              *  
C     *                                                              *  
C     *  Description : Predicts the maximum term in the pFq series   *  
C     *    via a simple scanning of arguments.                       *  
C     *                                                              *  
C     *  Subprograms called: none.                                   *  
C     *                                                              *  
C     ****************************************************************  
      
      FUNCTION IPREMAX(A,B,IP,IQ,Z)
      COMPLEX*16 A,B,Z,FACTOR
      INTEGER IP,IQ,J,IPREMAX
      COMMON/CONSTS/ZERO,HALF,ONE,TWO,TEN,EPS
	COMMON/IO/NOUT
      DOUBLE PRECISION ZERO,HALF,ONE,TWO,TEN,EPS
      DOUBLE PRECISION EXPON,XL,XTERM,XMAX
      DIMENSION A(IP),B(IQ)
*     
      XTERM=0
      DO 10 J=1,100000
*     
*     Estimate the exponent of the maximum term in the pFq series.
*     
         EXPON=ZERO
         XL=DBLE(J)
         DO 20 I=1,IP
            EXPON=EXPON+DBLE(FACTOR(A(I)+XL-ONE))-DBLE(FACTOR(A(I)-ONE))
 20      CONTINUE
         DO 30 I=1,IQ
            EXPON=EXPON-DBLE(FACTOR(B(I)+XL-ONE))+DBLE(FACTOR(B(I)-ONE))
 30      CONTINUE
         EXPON = EXPON + XL*DBLE(LOG(Z)) - DBLE(FACTOR(DCMPLX(XL,ZERO)))
         XMAX=LOG10(EXP(ONE))*EXPON
         IF ((XMAX .LT. XTERM) .AND. (J .GT. 2)) THEN
            IPREMAX=J
            RETURN
         END IF
         XTERM=MAX(XMAX,XTERM)
 10   CONTINUE
      WRITE (NOUT,*) ' ERROR IN IPREMAX--DID NOT FIND MAXIMUM EXPONENT'
      STOP
      END
C     ****************************************************************  
C     *                                                              *  
C     *                   FUNCTION FACTOR                            *  
C     *                                                              *  
C     *                                                              *  
C     *  Description : This function is the log of the factorial.    *  
C     *                                                              *  
C     *  Subprograms called: none.                                   *  
C     *                                                              *  
C     ****************************************************************  
      
      FUNCTION FACTOR(Z)
      COMPLEX*16 Z,FACTOR
      DOUBLE PRECISION PI
      COMMON/CONSTS/ZERO,HALF,ONE,TWO,TEN,EPS
      DOUBLE PRECISION ZERO,HALF,ONE,TWO,TEN,EPS
C     
      IF (((DBLE(Z) .EQ. ONE) .AND. (DIMAG(Z) .EQ. ZERO))
     :     .OR. (ABS(Z) .EQ. ZERO)) THEN
         FACTOR=DCMPLX(ZERO,ZERO)
         RETURN
      END IF
      PI=TWO*TWO*ATAN(ONE)
      FACTOR=HALF*LOG(TWO*PI)+(Z+HALF)*LOG(Z)-Z+(ONE/(12.0D0*Z))*
     :     (ONE-(ONE/(30.D0*Z*Z))*(ONE-(TWO/(7.0D0*Z*Z))))
      RETURN
      END
C     ****************************************************************
C     *                                                              *
C     *                   FUNCTION CGAMMA                            *
C     *                                                              *
C     *                                                              *
C     *  Description : Calculates the complex gamma function.  Based *
C     *     on a program written by F.A. Parpia published in Computer*
C     *     Physics Communications as the `GRASP2' program (public   *
C     *     domain).                                                 *
C     *                                                              *
C     *                                                              *
C     *  Subprograms called: none.                                   *
C     *                                                              *
C     ****************************************************************
      FUNCTION CGAMMA (ARG,LNPFQ)
*     
      IMPLICIT DOUBLE PRECISION (A-H,O-Z)
      LOGICAL FIRST,NEGARG
      INTEGER LNPFQ
      COMPLEX*16 CGAMMA,ARG
*     
      DOUBLE PRECISION ZERO,HALF,ONE,TWO,TEN,EPS
      DOUBLE PRECISION TENTH
      COMMON/CONSTS/ZERO,HALF,ONE,TWO,TEN,EPS
	COMMON/IO/NOUT
      DIMENSION FN(7),FD(7)
*     
*----------------------------------------------------------------------*
*     *
*     THESE ARE THE BERNOULLI NUMBERS B02, B04, ..., B14, EXPRESSED AS   *
*     RATIONAL NUMBERS. FROM ABRAMOWITZ AND STEGUN, P. 810.              *
*     
      DATA FN/  1.0D 00,   -1.0D 00,    1.0D 00,
     :     -1.0D 00,    5.0D 00, -691.0D 00,
     :     7.0D 00/
      DATA FD/  6.0D 00,   30.0D 00,   42.0D 00,
     :     30.0D 00,   66.0D 00, 2730.0D 00,
     :     6.0D 00/
*     
*----------------------------------------------------------------------*
*     
      DATA HLNTPI/1.0D 00/
*     
      DATA FIRST/.TRUE./
*     
      DATA TENTH/0.1D 00/
*     
      ARGR = DBLE(ARG)
      ARGI = DIMAG(ARG)
*     
*     ON THE FIRST ENTRY TO THIS ROUTINE, SET UP THE CONSTANTS REQUIRED
*     FOR THE REFLECTION FORMULA (CF. ABRAMOWITZ AND STEGUN 6.1.17) AND
*     STIRLING'S APPROXIMATION (CF. ABRAMOWITZ AND STEGUN 6.1.40).
*     
      IF (FIRST) THEN
         PI= 4.0D0*ATAN(ONE)
*     
*     SET THE MACHINE-DEPENDENT PARAMETERS:
*     
*     TENMAX - MAXIMUM SIZE OF EXPONENT OF 10
*     
         ITNMAX = 1
         DNUM   = TENTH
 10      ITNMAX = ITNMAX+1
         DNUM = DNUM*TENTH
         IF (DNUM .GT. ZERO) GOTO 10
         ITNMAX = ITNMAX-1
         TENMAX = DBLE (ITNMAX)
*     
*     EXPMAX - MAXIMUM SIZE OF EXPONENT OF E
*     
         DNUM = TENTH**ITNMAX
         EXPMAX = -LOG (DNUM)
*     
*     PRECIS - MACHINE PRECISION
*     
         PRECIS = ONE
 20      PRECIS = PRECIS/TWO
         DNUM = PRECIS+ONE
         IF (DNUM .GT. ONE) GOTO 20
         PRECIS = TWO*PRECIS
*     
         HLNTPI = HALF*LOG (TWO*PI)
*     
         DO 30 I = 1,7
            FN(I) = FN(I)/FD(I)
            TWOI = TWO*DBLE (I)
            FN(I) = FN(I)/(TWOI*(TWOI-ONE))
 30      CONTINUE
*     
         FIRST = .FALSE.
*     
      ENDIF
*     
*     CASES WHERE THE ARGUMENT IS REAL
*     
      IF (ARGI .EQ. ZERO) THEN
*     
*     CASES WHERE THE ARGUMENT IS REAL AND NEGATIVE
*     
         IF (ARGR .LE. ZERO) THEN
*     
*     STOP WITH AN ERROR MESSAGE IF THE ARGUMENT IS TOO NEAR A POLE
*     
            DIFF = ABS (DBLE (NINT (ARGR))-ARGR)
            IF (DIFF .LE. TWO*PRECIS) THEN
               WRITE (NOUT,300)
               WRITE (NOUT,301) ARGR,ARGI
               STOP '010801'
            ELSE
*     
*     OTHERWISE USE THE REFLECTION FORMULA (ABRAMOWITZ AND STEGUN 6.1.17)
*     TO ENSURE THAT THE ARGUMENT IS SUITABLE FOR STIRLING'S
*     FORMULA
*     
               ARGUM = PI/(-ARGR*SIN (PI*ARGR))
               IF (ARGUM .LT. ZERO) THEN
                  ARGUM = -ARGUM
                  CLNGI = PI
               ELSE
                  CLNGI = ZERO
               ENDIF
               FACNEG = LOG (ARGUM)
               ARGUR = -ARGR
               NEGARG = .TRUE.
*     
            ENDIF
*     
*     CASES WHERE THE ARGUMENT IS REAL AND POSITIVE
*     
         ELSE
*     
            CLNGI = ZERO
            ARGUR = ARGR
            NEGARG = .FALSE.
*     
         ENDIF
*     
*     USE ABRAMOWITZ AND STEGUN FORMULA 6.1.15 TO ENSURE THAT
*     THE ARGUMENT IN STIRLING'S FORMULA IS GREATER THAN 10
*     
         OVLFAC = ONE
 40      IF (ARGUR .LT. TEN) THEN
            OVLFAC = OVLFAC*ARGUR
            ARGUR = ARGUR+ONE
            GOTO 40
         ENDIF
*     
*     NOW USE STIRLING'S FORMULA TO COMPUTE LOG (GAMMA (ARGUM))
*     
         CLNGR = (ARGUR-HALF)*LOG (ARGUR)-ARGUR+HLNTPI
         FAC = ARGUR
         OBASQ = ONE/(ARGUR*ARGUR)
         DO 50 I = 1,7
            FAC = FAC*OBASQ
            CLNGR = CLNGR+FN(I)*FAC
 50      CONTINUE
*     
*     INCLUDE THE CONTRIBUTIONS FROM THE RECURRENCE AND REFLECTION
*     FORMULAE
*     
         CLNGR = CLNGR-LOG (OVLFAC)
         IF (NEGARG) CLNGR = FACNEG-CLNGR
*     
      ELSE
*     
*     CASES WHERE THE ARGUMENT IS COMPLEX
*     
         ARGUR = ARGR
         ARGUI = ARGI
         ARGUI2 = ARGUI*ARGUI
*     
*     USE THE RECURRENCE FORMULA (ABRAMOWITZ AND STEGUN 6.1.15)
*     TO ENSURE THAT THE MAGNITUDE OF THE ARGUMENT IN STIRLING'S
*     FORMULA IS GREATER THAN 10
*     
         OVLFR = ONE
         OVLFI = ZERO
 60      ARGUM = SQRT (ARGUR*ARGUR+ARGUI2)
         IF (ARGUM .LT. TEN) THEN
            TERMR = OVLFR*ARGUR-OVLFI*ARGUI
            TERMI = OVLFR*ARGUI+OVLFI*ARGUR
            OVLFR = TERMR
            OVLFI = TERMI
            ARGUR = ARGUR+ONE
            GOTO 60
         ENDIF
*     
*     NOW USE STIRLING'S FORMULA TO COMPUTE LOG (GAMMA (ARGUM))
*     
         ARGUR2 = ARGUR*ARGUR
         TERMR = HALF*LOG (ARGUR2+ARGUI2)
         TERMI = ATAN2 (ARGUI,ARGUR)
         CLNGR = (ARGUR-HALF)*TERMR-ARGUI*TERMI-ARGUR+HLNTPI
         CLNGI = (ARGUR-HALF)*TERMI+ARGUI*TERMR-ARGUI
         FAC = (ARGUR2+ARGUI2)**(-2)
         OBASQR = (ARGUR2-ARGUI2)*FAC
         OBASQI = -TWO*ARGUR*ARGUI*FAC
         ZFACR = ARGUR
         ZFACI = ARGUI
         DO 70 I = 1,7
            TERMR = ZFACR*OBASQR-ZFACI*OBASQI
            TERMI = ZFACR*OBASQI+ZFACI*OBASQR
            FAC = FN(I)
            CLNGR = CLNGR+TERMR*FAC
            CLNGI = CLNGI+TERMI*FAC
            ZFACR = TERMR
            ZFACI = TERMI
 70      CONTINUE
*     
*     ADD IN THE RELEVANT PIECES FROM THE RECURRENCE FORMULA
*     
         CLNGR = CLNGR-HALF*LOG (OVLFR*OVLFR+OVLFI*OVLFI)
         CLNGI = CLNGI-ATAN2 (OVLFI,OVLFR)
*     
      ENDIF
      IF (LNPFQ .EQ. 1) THEN
         CGAMMA = DCMPLX(CLNGR,CLNGI)
         RETURN
      END IF
*     
*     NOW EXPONENTIATE THE COMPLEX LOG GAMMA FUNCTION TO GET
*     THE COMPLEX GAMMA FUNCTION
*     
      IF ( (CLNGR .LE.  EXPMAX) .AND.
     :     (CLNGR .GE. -EXPMAX) ) THEN
         FAC = EXP (CLNGR)
      ELSE
         WRITE (NOUT,300)
         WRITE (NOUT,302) CLNGR
         STOP '010802'
      ENDIF
      RESR = FAC*COS (CLNGI)
      RESI = FAC*SIN (CLNGI)
      CGAMMA = DCMPLX(RESR,RESI)
*     
      RETURN
*     
 300  FORMAT (///' ***** ERROR IN SUBROUTINE CGAMMA *****')
 301  FORMAT (' ARGUMENT (',1P,1D14.7,',',1D14.7,') TOO CLOSE TO A',
     :     ' POLE.')
 302  FORMAT (' ARGUMENT TO EXPONENTIAL FUNCTION (',1P,1D14.7,
     :     ') OUT OF RANGE.')
*     
      END
      
C     ****************************************************************  
C     *                                                              *  
C     *                 BLOCK DATA BLDAT1                            *  
C     *                                                              *  
C     *                                                              *  
C     *  Description : Sets of frequently used numbers in a common   *  
C     *    block.  This makes it easier to convert the code to a     *  
C     *    single precision version.                                 *  
C     *                                                              *  
C     ****************************************************************  
      
      BLOCK DATA BLDAT1
C     
      COMMON/CONSTS/ZERO,HALF,ONE,TWO,TEN,EPS
      DOUBLE PRECISION ZERO,HALF,ONE,TWO,TEN,EPS
      DATA ZERO,HALF,ONE,TWO,TEN,EPS/0.0D0,0.5D0,1.0D0,2.0D0,
     :     10.0D0,1.0D-10/
      END


==> anc/src/PFQ/pfq_driver.c <==
#include <stdio.h>
#include <complex.h>
#include "PFQ/pfq.h"


int main()
{
	double z;
	complex res;
	complex p[2]={1,1};
	complex q[2]={0.5,2};
	for(z=0; z<=1; z+=0.1)
	{
	 res=PFQ(p, 2, q, 2, z);
	 printf("%g\t%g\n", z, creal(res), cimag(res));
	}
}

 


==> anc/src/PFQ/pfq_driver.f <==
      PROGRAM SAMPLE
      COMPLEX*16 P,Q,Z,PFQ,RESULT
      INTEGER LNPFQ,IP,IQ,IX,NSIGFIG
      DIMENSION P(10),Q(10)
      DOUBLE PRECISION AR,AI
*     
!       OPEN (5,FILE='DATA',STATUS='OLD')
!       READ (5,*) IP,IQ
      IP=2
      IQ=2
!       DO 1 I=1,IP
!         READ (5,*) P(I)
!         WRITE (6,*) ' P(I)= ',P(I)
!     1 CONTINUE
	P(1)=1
	P(2)=1

!       DO 2 I=1,IQ
!         READ (5,*) Q(I)
!         WRITE (6,*) ' Q(I)= ',Q(I)
!     2 CONTINUE
	Q(1)=0.5
	Q(2)=2

!       READ (5,*) Z
!       WRITE (6,*) ' Z= ',Z
!       READ (5,*) LNPFQ
!       WRITE (6,*) ' LNPFQ= ',LNPFQ
	LNPFQ=0 !Return result, not its logarithm
	! Let function guess how many terms to take
!       READ (5,*) IX
!       WRITE (6,*) ' IX= ',IX
	IX=0
	NSIGFIG=10 !Number of significant digits in the result
!       READ (5,*) NSIGFIG
!       WRITE (6,*) ' NSIGFIG= ',NSIGFIG

	DO I=0,10
	 Z=-0.1*I
	 RESULT = PFQ(P,Q,IP,IQ,Z,LNPFQ,IX,NSIGFIG)
	 IF (LNPFQ .EQ. 1) RESULT=EXP(RESULT)
	 WRITE(*,1)REAL(Z),REAL(RESULT),IMAG(RESULT)
	ENDDO

1     FORMAT (3G16.8)
      STOP
      END


==> anc/src/SpectrumME.c <==
#include <math.h>
#include "Spectrum.h"

//Some smooth curve which fits ME data from MIENRvA [center @6GeV, width ~2 GeV]
double Spectrum(double e)
{
 return 0.0012578466759596819*(4.683960702864123 + 0.11141881391636144*pow(e,2))*
   exp(1.2181448478612837*e - 0.12347402224708719*pow(e,2));
}

==> anc/src/libcerf/README <==
This folder contains files needed to build libcerf (from http://apps.jcns.fz-juelich.de/doku/sc/libcerf) 


==> anc/src/libcerf/erfcx.c <==
/* Library libcerf:
 *   Compute complex error functions, based on a new implementation of
 *   Faddeeva's w_of_z. Also provide Dawson and Voigt functions.
 *
 * File erfcx.c:
 *   Compute erfcx(x) = exp(x^2) erfc(x) function, for real x,
 *   using a novel algorithm that is much faster than DERFC of SLATEC.
 *   This function is used in the computation of Faddeeva, Dawson, and
 *   other complex error functions.
 * 
 * Copyright:
 *   (C) 2012 Massachusetts Institute of Technology
 *   (C) 2013 Forschungszentrum Jülich GmbH
 * 
 * Licence:
 *   Permission is hereby granted, free of charge, to any person obtaining
 *   a copy of this software and associated documentation files (the
 *   "Software"), to deal in the Software without restriction, including
 *   without limitation the rights to use, copy, modify, merge, publish,
 *   distribute, sublicense, and/or sell copies of the Software, and to
 *   permit persons to whom the Software is furnished to do so, subject to
 *   the following conditions:
 * 
 *   The above copyright notice and this permission notice shall be
 *   included in all copies or substantial portions of the Software.
 * 
 *   THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
 *   EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
 *   MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND
 *   NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE
 *   LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION
 *   OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION
 *   WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE. 
 *
 * Authors:
 *   Steven G. Johnson, Massachusetts Institute of Technology, 2012, core author
 *   Joachim Wuttke, Forschungszentrum Jülich, 2013, package maintainer
 *
 * Website:
 *   http://apps.jcns.fz-juelich.de/libcerf
 *
 * Revision history:
 *   ../CHANGELOG
 *
 * Manual page:
 *   man 3 erfcx
 */

#include "libcerf/cerf.h"

#define _GNU_SOURCE // enable GNU libc NAN extension if possible

#include <float.h>
#include <math.h>

#include "libcerf/defs.h" // defines cmplx, CMPLX, NaN

/******************************************************************************/
/* Lookup-table for Chebyshev polynomials for smaller |x|                     */
/******************************************************************************/

static double erfcx_y100(double y100)
{
    // Steven G. Johnson, October 2012.

    // Given y100=100*y, where y = 4/(4+x) for x >= 0, compute erfc(x).

    // Uses a look-up table of 100 different Chebyshev polynomials
    // for y intervals [0,0.01], [0.01,0.02], ...., [0.99,1], generated
    // with the help of Maple and a little shell script.  This allows
    // the Chebyshev polynomials to be of significantly lower degree (about 1/4)
    // compared to fitting the whole [0,1] interval with a single polynomial.

    switch ((int) y100) {
    case 0: {
        double t = 2*y100 - 1;
        return 0.70878032454106438663e-3 + (0.71234091047026302958e-3 + (0.35779077297597742384e-5 + (0.17403143962587937815e-7 + (0.81710660047307788845e-10 + (0.36885022360434957634e-12 + 0.15917038551111111111e-14 * t) * t) * t) * t) * t) * t;
    }
    case 1: {
        double t = 2*y100 - 3;
        return 0.21479143208285144230e-2 + (0.72686402367379996033e-3 + (0.36843175430938995552e-5 + (0.18071841272149201685e-7 + (0.85496449296040325555e-10 + (0.38852037518534291510e-12 + 0.16868473576888888889e-14 * t) * t) * t) * t) * t) * t;
    }
    case 2: {
        double t = 2*y100 - 5;
        return 0.36165255935630175090e-2 + (0.74182092323555510862e-3 + (0.37948319957528242260e-5 + (0.18771627021793087350e-7 + (0.89484715122415089123e-10 + (0.40935858517772440862e-12 + 0.17872061464888888889e-14 * t) * t) * t) * t) * t) * t;
    }
    case 3: {
        double t = 2*y100 - 7;
        return 0.51154983860031979264e-2 + (0.75722840734791660540e-3 + (0.39096425726735703941e-5 + (0.19504168704300468210e-7 + (0.93687503063178993915e-10 + (0.43143925959079664747e-12 + 0.18939926435555555556e-14 * t) * t) * t) * t) * t) * t;
    }
    case 4: {
        double t = 2*y100 - 9;
        return 0.66457513172673049824e-2 + (0.77310406054447454920e-3 + (0.40289510589399439385e-5 + (0.20271233238288381092e-7 + (0.98117631321709100264e-10 + (0.45484207406017752971e-12 + 0.20076352213333333333e-14 * t) * t) * t) * t) * t) * t;
    }
    case 5: {
        double t = 2*y100 - 11;
        return 0.82082389970241207883e-2 + (0.78946629611881710721e-3 + (0.41529701552622656574e-5 + (0.21074693344544655714e-7 + (0.10278874108587317989e-9 + (0.47965201390613339638e-12 + 0.21285907413333333333e-14 * t) * t) * t) * t) * t) * t;
    }
    case 6: {
        double t = 2*y100 - 13;
        return 0.98039537275352193165e-2 + (0.80633440108342840956e-3 + (0.42819241329736982942e-5 + (0.21916534346907168612e-7 + (0.10771535136565470914e-9 + (0.50595972623692822410e-12 + 0.22573462684444444444e-14 * t) * t) * t) * t) * t) * t;
    }
    case 7: {
        double t = 2*y100 - 15;
        return 0.11433927298290302370e-1 + (0.82372858383196561209e-3 + (0.44160495311765438816e-5 + (0.22798861426211986056e-7 + (0.11291291745879239736e-9 + (0.53386189365816880454e-12 + 0.23944209546666666667e-14 * t) * t) * t) * t) * t) * t;
    }
    case 8: {
        double t = 2*y100 - 17;
        return 0.13099232878814653979e-1 + (0.84167002467906968214e-3 + (0.45555958988457506002e-5 + (0.23723907357214175198e-7 + (0.11839789326602695603e-9 + (0.56346163067550237877e-12 + 0.25403679644444444444e-14 * t) * t) * t) * t) * t) * t;
    }
    case 9: {
        double t = 2*y100 - 19;
        return 0.14800987015587535621e-1 + (0.86018092946345943214e-3 + (0.47008265848816866105e-5 + (0.24694040760197315333e-7 + (0.12418779768752299093e-9 + (0.59486890370320261949e-12 + 0.26957764568888888889e-14 * t) * t) * t) * t) * t) * t;
    }
    case 10: {
        double t = 2*y100 - 21;
        return 0.16540351739394069380e-1 + (0.87928458641241463952e-3 + (0.48520195793001753903e-5 + (0.25711774900881709176e-7 + (0.13030128534230822419e-9 + (0.62820097586874779402e-12 + 0.28612737351111111111e-14 * t) * t) * t) * t) * t) * t;
    }
    case 11: {
        double t = 2*y100 - 23;
        return 0.18318536789842392647e-1 + (0.89900542647891721692e-3 + (0.50094684089553365810e-5 + (0.26779777074218070482e-7 + (0.13675822186304615566e-9 + (0.66358287745352705725e-12 + 0.30375273884444444444e-14 * t) * t) * t) * t) * t) * t;
    }
    case 12: {
        double t = 2*y100 - 25;
        return 0.20136801964214276775e-1 + (0.91936908737673676012e-3 + (0.51734830914104276820e-5 + (0.27900878609710432673e-7 + (0.14357976402809042257e-9 + (0.70114790311043728387e-12 + 0.32252476000000000000e-14 * t) * t) * t) * t) * t) * t;
    }
    case 13: {
        double t = 2*y100 - 27;
        return 0.21996459598282740954e-1 + (0.94040248155366777784e-3 + (0.53443911508041164739e-5 + (0.29078085538049374673e-7 + (0.15078844500329731137e-9 + (0.74103813647499204269e-12 + 0.34251892320000000000e-14 * t) * t) * t) * t) * t) * t;
    }
    case 14: {
        double t = 2*y100 - 29;
        return 0.23898877187226319502e-1 + (0.96213386835900177540e-3 + (0.55225386998049012752e-5 + (0.30314589961047687059e-7 + (0.15840826497296335264e-9 + (0.78340500472414454395e-12 + 0.36381553564444444445e-14 * t) * t) * t) * t) * t) * t;
    }
    case 15: {
        double t = 2*y100 - 31;
        return 0.25845480155298518485e-1 + (0.98459293067820123389e-3 + (0.57082915920051843672e-5 + (0.31613782169164830118e-7 + (0.16646478745529630813e-9 + (0.82840985928785407942e-12 + 0.38649975768888888890e-14 * t) * t) * t) * t) * t) * t;
    }
    case 16: {
        double t = 2*y100 - 33;
        return 0.27837754783474696598e-1 + (0.10078108563256892757e-2 + (0.59020366493792212221e-5 + (0.32979263553246520417e-7 + (0.17498524159268458073e-9 + (0.87622459124842525110e-12 + 0.41066206488888888890e-14 * t) * t) * t) * t) * t) * t;
    }
    case 17: {
        double t = 2*y100 - 35;
        return 0.29877251304899307550e-1 + (0.10318204245057349310e-2 + (0.61041829697162055093e-5 + (0.34414860359542720579e-7 + (0.18399863072934089607e-9 + (0.92703227366365046533e-12 + 0.43639844053333333334e-14 * t) * t) * t) * t) * t) * t;
    }
    case 18: {
        double t = 2*y100 - 37;
        return 0.31965587178596443475e-1 + (0.10566560976716574401e-2 + (0.63151633192414586770e-5 + (0.35924638339521924242e-7 + (0.19353584758781174038e-9 + (0.98102783859889264382e-12 + 0.46381060817777777779e-14 * t) * t) * t) * t) * t) * t;
    }
    case 19: {
        double t = 2*y100 - 39;
        return 0.34104450552588334840e-1 + (0.10823541191350532574e-2 + (0.65354356159553934436e-5 + (0.37512918348533521149e-7 + (0.20362979635817883229e-9 + (0.10384187833037282363e-11 + 0.49300625262222222221e-14 * t) * t) * t) * t) * t) * t;
    }
    case 20: {
        double t = 2*y100 - 41;
        return 0.36295603928292425716e-1 + (0.11089526167995268200e-2 + (0.67654845095518363577e-5 + (0.39184292949913591646e-7 + (0.21431552202133775150e-9 + (0.10994259106646731797e-11 + 0.52409949102222222221e-14 * t) * t) * t) * t) * t) * t;
    }
    case 21: {
        double t = 2*y100 - 43;
        return 0.38540888038840509795e-1 + (0.11364917134175420009e-2 + (0.70058230641246312003e-5 + (0.40943644083718586939e-7 + (0.22563034723692881631e-9 + (0.11642841011361992885e-11 + 0.55721092871111111110e-14 * t) * t) * t) * t) * t) * t;
    }
    case 22: {
        double t = 2*y100 - 45;
        return 0.40842225954785960651e-1 + (0.11650136437945673891e-2 + (0.72569945502343006619e-5 + (0.42796161861855042273e-7 + (0.23761401711005024162e-9 + (0.12332431172381557035e-11 + 0.59246802364444444445e-14 * t) * t) * t) * t) * t) * t;
    }
    case 23: {
        double t = 2*y100 - 47;
        return 0.43201627431540222422e-1 + (0.11945628793917272199e-2 + (0.75195743532849206263e-5 + (0.44747364553960993492e-7 + (0.25030885216472953674e-9 + (0.13065684400300476484e-11 + 0.63000532853333333334e-14 * t) * t) * t) * t) * t) * t;
    }
    case 24: {
        double t = 2*y100 - 49;
        return 0.45621193513810471438e-1 + (0.12251862608067529503e-2 + (0.77941720055551920319e-5 + (0.46803119830954460212e-7 + (0.26375990983978426273e-9 + (0.13845421370977119765e-11 + 0.66996477404444444445e-14 * t) * t) * t) * t) * t) * t;
    }
    case 25: {
        double t = 2*y100 - 51;
        return 0.48103121413299865517e-1 + (0.12569331386432195113e-2 + (0.80814333496367673980e-5 + (0.48969667335682018324e-7 + (0.27801515481905748484e-9 + (0.14674637611609884208e-11 + 0.71249589351111111110e-14 * t) * t) * t) * t) * t) * t;
    }
    case 26: {
        double t = 2*y100 - 53;
        return 0.50649709676983338501e-1 + (0.12898555233099055810e-2 + (0.83820428414568799654e-5 + (0.51253642652551838659e-7 + (0.29312563849675507232e-9 + (0.15556512782814827846e-11 + 0.75775607822222222221e-14 * t) * t) * t) * t) * t) * t;
    }
    case 27: {
        double t = 2*y100 - 55;
        return 0.53263363664388864181e-1 + (0.13240082443256975769e-2 + (0.86967260015007658418e-5 + (0.53662102750396795566e-7 + (0.30914568786634796807e-9 + (0.16494420240828493176e-11 + 0.80591079644444444445e-14 * t) * t) * t) * t) * t) * t;
    }
    case 28: {
        double t = 2*y100 - 57;
        return 0.55946601353500013794e-1 + (0.13594491197408190706e-2 + (0.90262520233016380987e-5 + (0.56202552975056695376e-7 + (0.32613310410503135996e-9 + (0.17491936862246367398e-11 + 0.85713381688888888890e-14 * t) * t) * t) * t) * t) * t;
    }
    case 29: {
        double t = 2*y100 - 59;
        return 0.58702059496154081813e-1 + (0.13962391363223647892e-2 + (0.93714365487312784270e-5 + (0.58882975670265286526e-7 + (0.34414937110591753387e-9 + (0.18552853109751857859e-11 + 0.91160736711111111110e-14 * t) * t) * t) * t) * t) * t;
    }
    case 30: {
        double t = 2*y100 - 61;
        return 0.61532500145144778048e-1 + (0.14344426411912015247e-2 + (0.97331446201016809696e-5 + (0.61711860507347175097e-7 + (0.36325987418295300221e-9 + (0.19681183310134518232e-11 + 0.96952238400000000000e-14 * t) * t) * t) * t) * t) * t;
    }
    case 31: {
        double t = 2*y100 - 63;
        return 0.64440817576653297993e-1 + (0.14741275456383131151e-2 + (0.10112293819576437838e-4 + (0.64698236605933246196e-7 + (0.38353412915303665586e-9 + (0.20881176114385120186e-11 + 0.10310784480000000000e-13 * t) * t) * t) * t) * t) * t;
    }
    case 32: {
        double t = 2*y100 - 65;
        return 0.67430045633130393282e-1 + (0.15153655418916540370e-2 + (0.10509857606888328667e-4 + (0.67851706529363332855e-7 + (0.40504602194811140006e-9 + (0.22157325110542534469e-11 + 0.10964842115555555556e-13 * t) * t) * t) * t) * t) * t;
    }
    case 33: {
        double t = 2*y100 - 67;
        return 0.70503365513338850709e-1 + (0.15582323336495709827e-2 + (0.10926868866865231089e-4 + (0.71182482239613507542e-7 + (0.42787405890153386710e-9 + (0.23514379522274416437e-11 + 0.11659571751111111111e-13 * t) * t) * t) * t) * t) * t;
    }
    case 34: {
        double t = 2*y100 - 69;
        return 0.73664114037944596353e-1 + (0.16028078812438820413e-2 + (0.11364423678778207991e-4 + (0.74701423097423182009e-7 + (0.45210162777476488324e-9 + (0.24957355004088569134e-11 + 0.12397238257777777778e-13 * t) * t) * t) * t) * t) * t;
    }
    case 35: {
        double t = 2*y100 - 71;
        return 0.76915792420819562379e-1 + (0.16491766623447889354e-2 + (0.11823685320041302169e-4 + (0.78420075993781544386e-7 + (0.47781726956916478925e-9 + (0.26491544403815724749e-11 + 0.13180196462222222222e-13 * t) * t) * t) * t) * t) * t;
    }
    case 36: {
        double t = 2*y100 - 73;
        return 0.80262075578094612819e-1 + (0.16974279491709504117e-2 + (0.12305888517309891674e-4 + (0.82350717698979042290e-7 + (0.50511496109857113929e-9 + (0.28122528497626897696e-11 + 0.14010889635555555556e-13 * t) * t) * t) * t) * t) * t;
    }
    case 37: {
        double t = 2*y100 - 75;
        return 0.83706822008980357446e-1 + (0.17476561032212656962e-2 + (0.12812343958540763368e-4 + (0.86506399515036435592e-7 + (0.53409440823869467453e-9 + (0.29856186620887555043e-11 + 0.14891851591111111111e-13 * t) * t) * t) * t) * t) * t;
    }
    case 38: {
        double t = 2*y100 - 77;
        return 0.87254084284461718231e-1 + (0.17999608886001962327e-2 + (0.13344443080089492218e-4 + (0.90900994316429008631e-7 + (0.56486134972616465316e-9 + (0.31698707080033956934e-11 + 0.15825697795555555556e-13 * t) * t) * t) * t) * t) * t;
    }
    case 39: {
        double t = 2*y100 - 79;
        return 0.90908120182172748487e-1 + (0.18544478050657699758e-2 + (0.13903663143426120077e-4 + (0.95549246062549906177e-7 + (0.59752787125242054315e-9 + (0.33656597366099099413e-11 + 0.16815130613333333333e-13 * t) * t) * t) * t) * t) * t;
    }
    case 40: {
        double t = 2*y100 - 81;
        return 0.94673404508075481121e-1 + (0.19112284419887303347e-2 + (0.14491572616545004930e-4 + (0.10046682186333613697e-6 + (0.63221272959791000515e-9 + (0.35736693975589130818e-11 + 0.17862931591111111111e-13 * t) * t) * t) * t) * t) * t;
    }
    case 41: {
        double t = 2*y100 - 83;
        return 0.98554641648004456555e-1 + (0.19704208544725622126e-2 + (0.15109836875625443935e-4 + (0.10567036667675984067e-6 + (0.66904168640019354565e-9 + (0.37946171850824333014e-11 + 0.18971959040000000000e-13 * t) * t) * t) * t) * t) * t;
    }
    case 42: {
        double t = 2*y100 - 85;
        return 0.10255677889470089531e0 + (0.20321499629472857418e-2 + (0.15760224242962179564e-4 + (0.11117756071353507391e-6 + (0.70814785110097658502e-9 + (0.40292553276632563925e-11 + 0.20145143075555555556e-13 * t) * t) * t) * t) * t) * t;
    }
    case 43: {
        double t = 2*y100 - 87;
        return 0.10668502059865093318e0 + (0.20965479776148731610e-2 + (0.16444612377624983565e-4 + (0.11700717962026152749e-6 + (0.74967203250938418991e-9 + (0.42783716186085922176e-11 + 0.21385479360000000000e-13 * t) * t) * t) * t) * t) * t;
    }
    case 44: {
        double t = 2*y100 - 89;
        return 0.11094484319386444474e0 + (0.21637548491908170841e-2 + (0.17164995035719657111e-4 + (0.12317915750735938089e-6 + (0.79376309831499633734e-9 + (0.45427901763106353914e-11 + 0.22696025653333333333e-13 * t) * t) * t) * t) * t) * t;
    }
    case 45: {
        double t = 2*y100 - 91;
        return 0.11534201115268804714e0 + (0.22339187474546420375e-2 + (0.17923489217504226813e-4 + (0.12971465288245997681e-6 + (0.84057834180389073587e-9 + (0.48233721206418027227e-11 + 0.24079890062222222222e-13 * t) * t) * t) * t) * t) * t;
    }
    case 46: {
        double t = 2*y100 - 93;
        return 0.11988259392684094740e0 + (0.23071965691918689601e-2 + (0.18722342718958935446e-4 + (0.13663611754337957520e-6 + (0.89028385488493287005e-9 + (0.51210161569225846701e-11 + 0.25540227111111111111e-13 * t) * t) * t) * t) * t) * t;
    }
    case 47: {
        double t = 2*y100 - 95;
        return 0.12457298393509812907e0 + (0.23837544771809575380e-2 + (0.19563942105711612475e-4 + (0.14396736847739470782e-6 + (0.94305490646459247016e-9 + (0.54366590583134218096e-11 + 0.27080225920000000000e-13 * t) * t) * t) * t) * t) * t;
    }
    case 48: {
        double t = 2*y100 - 97;
        return 0.12941991566142438816e0 + (0.24637684719508859484e-2 + (0.20450821127475879816e-4 + (0.15173366280523906622e-6 + (0.99907632506389027739e-9 + (0.57712760311351625221e-11 + 0.28703099555555555556e-13 * t) * t) * t) * t) * t) * t;
    }
    case 49: {
        double t = 2*y100 - 99;
        return 0.13443048593088696613e0 + (0.25474249981080823877e-2 + (0.21385669591362915223e-4 + (0.15996177579900443030e-6 + (0.10585428844575134013e-8 + (0.61258809536787882989e-11 + 0.30412080142222222222e-13 * t) * t) * t) * t) * t) * t;
    }
    case 50: {
        double t = 2*y100 - 101;
        return 0.13961217543434561353e0 + (0.26349215871051761416e-2 + (0.22371342712572567744e-4 + (0.16868008199296822247e-6 + (0.11216596910444996246e-8 + (0.65015264753090890662e-11 + 0.32210394506666666666e-13 * t) * t) * t) * t) * t) * t;
    }
    case 51: {
        double t = 2*y100 - 103;
        return 0.14497287157673800690e0 + (0.27264675383982439814e-2 + (0.23410870961050950197e-4 + (0.17791863939526376477e-6 + (0.11886425714330958106e-8 + (0.68993039665054288034e-11 + 0.34101266222222222221e-13 * t) * t) * t) * t) * t) * t;
    }
    case 52: {
        double t = 2*y100 - 105;
        return 0.15052089272774618151e0 + (0.28222846410136238008e-2 + (0.24507470422713397006e-4 + (0.18770927679626136909e-6 + (0.12597184587583370712e-8 + (0.73203433049229821618e-11 + 0.36087889048888888890e-13 * t) * t) * t) * t) * t) * t;
    }
    case 53: {
        double t = 2*y100 - 107;
        return 0.15626501395774612325e0 + (0.29226079376196624949e-2 + (0.25664553693768450545e-4 + (0.19808568415654461964e-6 + (0.13351257759815557897e-8 + (0.77658124891046760667e-11 + 0.38173420035555555555e-13 * t) * t) * t) * t) * t) * t;
    }
    case 54: {
        double t = 2*y100 - 109;
        return 0.16221449434620737567e0 + (0.30276865332726475672e-2 + (0.26885741326534564336e-4 + (0.20908350604346384143e-6 + (0.14151148144240728728e-8 + (0.82369170665974313027e-11 + 0.40360957457777777779e-13 * t) * t) * t) * t) * t) * t;
    }
    case 55: {
        double t = 2*y100 - 111;
        return 0.16837910595412130659e0 + (0.31377844510793082301e-2 + (0.28174873844911175026e-4 + (0.22074043807045782387e-6 + (0.14999481055996090039e-8 + (0.87348993661930809254e-11 + 0.42653528977777777779e-13 * t) * t) * t) * t) * t) * t;
    }
    case 56: {
        double t = 2*y100 - 113;
        return 0.17476916455659369953e0 + (0.32531815370903068316e-2 + (0.29536024347344364074e-4 + (0.23309632627767074202e-6 + (0.15899007843582444846e-8 + (0.92610375235427359475e-11 + 0.45054073102222222221e-13 * t) * t) * t) * t) * t) * t;
    }
    case 57: {
        double t = 2*y100 - 115;
        return 0.18139556223643701364e0 + (0.33741744168096996041e-2 + (0.30973511714709500836e-4 + (0.24619326937592290996e-6 + (0.16852609412267750744e-8 + (0.98166442942854895573e-11 + 0.47565418097777777779e-13 * t) * t) * t) * t) * t) * t;
    }
    case 58: {
        double t = 2*y100 - 117;
        return 0.18826980194443664549e0 + (0.35010775057740317997e-2 + (0.32491914440014267480e-4 + (0.26007572375886319028e-6 + (0.17863299617388376116e-8 + (0.10403065638343878679e-10 + 0.50190265831111111110e-13 * t) * t) * t) * t) * t) * t;
    }
    case 59: {
        double t = 2*y100 - 119;
        return 0.19540403413693967350e0 + (0.36342240767211326315e-2 + (0.34096085096200907289e-4 + (0.27479061117017637474e-6 + (0.18934228504790032826e-8 + (0.11021679075323598664e-10 + 0.52931171733333333334e-13 * t) * t) * t) * t) * t) * t;
    }
    case 60: {
        double t = 2*y100 - 121;
        return 0.20281109560651886959e0 + (0.37739673859323597060e-2 + (0.35791165457592409054e-4 + (0.29038742889416172404e-6 + (0.20068685374849001770e-8 + (0.11673891799578381999e-10 + 0.55790523093333333334e-13 * t) * t) * t) * t) * t) * t;
    }
    case 61: {
        double t = 2*y100 - 123;
        return 0.21050455062669334978e0 + (0.39206818613925652425e-2 + (0.37582602289680101704e-4 + (0.30691836231886877385e-6 + (0.21270101645763677824e-8 + (0.12361138551062899455e-10 + 0.58770520160000000000e-13 * t) * t) * t) * t) * t) * t;
    }
    case 62: {
        double t = 2*y100 - 125;
        return 0.21849873453703332479e0 + (0.40747643554689586041e-2 + (0.39476163820986711501e-4 + (0.32443839970139918836e-6 + (0.22542053491518680200e-8 + (0.13084879235290858490e-10 + 0.61873153262222222221e-13 * t) * t) * t) * t) * t) * t;
    }
    case 63: {
        double t = 2*y100 - 127;
        return 0.22680879990043229327e0 + (0.42366354648628516935e-2 + (0.41477956909656896779e-4 + (0.34300544894502810002e-6 + (0.23888264229264067658e-8 + (0.13846596292818514601e-10 + 0.65100183751111111110e-13 * t) * t) * t) * t) * t) * t;
    }
    case 64: {
        double t = 2*y100 - 129;
        return 0.23545076536988703937e0 + (0.44067409206365170888e-2 + (0.43594444916224700881e-4 + (0.36268045617760415178e-6 + (0.25312606430853202748e-8 + (0.14647791812837903061e-10 + 0.68453122631111111110e-13 * t) * t) * t) * t) * t) * t;
    }
    case 65: {
        double t = 2*y100 - 131;
        return 0.24444156740777432838e0 + (0.45855530511605787178e-2 + (0.45832466292683085475e-4 + (0.38352752590033030472e-6 + (0.26819103733055603460e-8 + (0.15489984390884756993e-10 + 0.71933206364444444445e-13 * t) * t) * t) * t) * t) * t;
    }
    case 66: {
        double t = 2*y100 - 133;
        return 0.25379911500634264643e0 + (0.47735723208650032167e-2 + (0.48199253896534185372e-4 + (0.40561404245564732314e-6 + (0.28411932320871165585e-8 + (0.16374705736458320149e-10 + 0.75541379822222222221e-13 * t) * t) * t) * t) * t) * t;
    }
    case 67: {
        double t = 2*y100 - 135;
        return 0.26354234756393613032e0 + (0.49713289477083781266e-2 + (0.50702455036930367504e-4 + (0.42901079254268185722e-6 + (0.30095422058900481753e-8 + (0.17303497025347342498e-10 + 0.79278273368888888890e-13 * t) * t) * t) * t) * t) * t;
    }
    case 68: {
        double t = 2*y100 - 137;
        return 0.27369129607732343398e0 + (0.51793846023052643767e-2 + (0.53350152258326602629e-4 + (0.45379208848865015485e-6 + (0.31874057245814381257e-8 + (0.18277905010245111046e-10 + 0.83144182364444444445e-13 * t) * t) * t) * t) * t) * t;
    }
    case 69: {
        double t = 2*y100 - 139;
        return 0.28426714781640316172e0 + (0.53983341916695141966e-2 + (0.56150884865255810638e-4 + (0.48003589196494734238e-6 + (0.33752476967570796349e-8 + (0.19299477888083469086e-10 + 0.87139049137777777779e-13 * t) * t) * t) * t) * t) * t;
    }
    case 70: {
        double t = 2*y100 - 141;
        return 0.29529231465348519920e0 + (0.56288077305420795663e-2 + (0.59113671189913307427e-4 + (0.50782393781744840482e-6 + (0.35735475025851713168e-8 + (0.20369760937017070382e-10 + 0.91262442613333333334e-13 * t) * t) * t) * t) * t) * t;
    }
    case 71: {
        double t = 2*y100 - 143;
        return 0.30679050522528838613e0 + (0.58714723032745403331e-2 + (0.62248031602197686791e-4 + (0.53724185766200945789e-6 + (0.37827999418960232678e-8 + (0.21490291930444538307e-10 + 0.95513539182222222221e-13 * t) * t) * t) * t) * t) * t;
    }
    case 72: {
        double t = 2*y100 - 145;
        return 0.31878680111173319425e0 + (0.61270341192339103514e-2 + (0.65564012259707640976e-4 + (0.56837930287837738996e-6 + (0.40035151353392378882e-8 + (0.22662596341239294792e-10 + 0.99891109760000000000e-13 * t) * t) * t) * t) * t) * t;
    }
    case 73: {
        double t = 2*y100 - 147;
        return 0.33130773722152622027e0 + (0.63962406646798080903e-2 + (0.69072209592942396666e-4 + (0.60133006661885941812e-6 + (0.42362183765883466691e-8 + (0.23888182347073698382e-10 + 0.10439349811555555556e-12 * t) * t) * t) * t) * t) * t;
    }
    case 74: {
        double t = 2*y100 - 149;
        return 0.34438138658041336523e0 + (0.66798829540414007258e-2 + (0.72783795518603561144e-4 + (0.63619220443228800680e-6 + (0.44814499336514453364e-8 + (0.25168535651285475274e-10 + 0.10901861383111111111e-12 * t) * t) * t) * t) * t) * t;
    }
    case 75: {
        double t = 2*y100 - 151;
        return 0.35803744972380175583e0 + (0.69787978834882685031e-2 + (0.76710543371454822497e-4 + (0.67306815308917386747e-6 + (0.47397647975845228205e-8 + (0.26505114141143050509e-10 + 0.11376390933333333333e-12 * t) * t) * t) * t) * t) * t;
    }
    case 76: {
        double t = 2*y100 - 153;
        return 0.37230734890119724188e0 + (0.72938706896461381003e-2 + (0.80864854542670714092e-4 + (0.71206484718062688779e-6 + (0.50117323769745883805e-8 + (0.27899342394100074165e-10 + 0.11862637614222222222e-12 * t) * t) * t) * t) * t) * t;
    }
    case 77: {
        double t = 2*y100 - 155;
        return 0.38722432730555448223e0 + (0.76260375162549802745e-2 + (0.85259785810004603848e-4 + (0.75329383305171327677e-6 + (0.52979361368388119355e-8 + (0.29352606054164086709e-10 + 0.12360253370666666667e-12 * t) * t) * t) * t) * t) * t;
    }
    case 78: {
        double t = 2*y100 - 157;
        return 0.40282355354616940667e0 + (0.79762880915029728079e-2 + (0.89909077342438246452e-4 + (0.79687137961956194579e-6 + (0.55989731807360403195e-8 + (0.30866246101464869050e-10 + 0.12868841946666666667e-12 * t) * t) * t) * t) * t) * t;
    }
    case 79: {
        double t = 2*y100 - 159;
        return 0.41914223158913787649e0 + (0.83456685186950463538e-2 + (0.94827181359250161335e-4 + (0.84291858561783141014e-6 + (0.59154537751083485684e-8 + (0.32441553034347469291e-10 + 0.13387957943111111111e-12 * t) * t) * t) * t) * t) * t;
    }
    case 80: {
        double t = 2*y100 - 161;
        return 0.43621971639463786896e0 + (0.87352841828289495773e-2 + (0.10002929142066799966e-3 + (0.89156148280219880024e-6 + (0.62480008150788597147e-8 + (0.34079760983458878910e-10 + 0.13917107176888888889e-12 * t) * t) * t) * t) * t) * t;
    }
    case 81: {
        double t = 2*y100 - 163;
        return 0.45409763548534330981e0 + (0.91463027755548240654e-2 + (0.10553137232446167258e-3 + (0.94293113464638623798e-6 + (0.65972492312219959885e-8 + (0.35782041795476563662e-10 + 0.14455745872000000000e-12 * t) * t) * t) * t) * t) * t;
    }
    case 82: {
        double t = 2*y100 - 165;
        return 0.47282001668512331468e0 + (0.95799574408860463394e-2 + (0.11135019058000067469e-3 + (0.99716373005509038080e-6 + (0.69638453369956970347e-8 + (0.37549499088161345850e-10 + 0.15003280712888888889e-12 * t) * t) * t) * t) * t) * t;
    }
    case 83: {
        double t = 2*y100 - 167;
        return 0.49243342227179841649e0 + (0.10037550043909497071e-1 + (0.11750334542845234952e-3 + (0.10544006716188967172e-5 + (0.73484461168242224872e-8 + (0.39383162326435752965e-10 + 0.15559069118222222222e-12 * t) * t) * t) * t) * t) * t;
    }
    case 84: {
        double t = 2*y100 - 169;
        return 0.51298708979209258326e0 + (0.10520454564612427224e-1 + (0.12400930037494996655e-3 + (0.11147886579371265246e-5 + (0.77517184550568711454e-8 + (0.41283980931872622611e-10 + 0.16122419680000000000e-12 * t) * t) * t) * t) * t) * t;
    }
    case 85: {
        double t = 2*y100 - 171;
        return 0.53453307979101369843e0 + (0.11030120618800726938e-1 + (0.13088741519572269581e-3 + (0.11784797595374515432e-5 + (0.81743383063044825400e-8 + (0.43252818449517081051e-10 + 0.16692592640000000000e-12 * t) * t) * t) * t) * t) * t;
    }
    case 86: {
        double t = 2*y100 - 173;
        return 0.55712643071169299478e0 + (0.11568077107929735233e-1 + (0.13815797838036651289e-3 + (0.12456314879260904558e-5 + (0.86169898078969313597e-8 + (0.45290446811539652525e-10 + 0.17268801084444444444e-12 * t) * t) * t) * t) * t) * t;
    }
    case 87: {
        double t = 2*y100 - 175;
        return 0.58082532122519320968e0 + (0.12135935999503877077e-1 + (0.14584223996665838559e-3 + (0.13164068573095710742e-5 + (0.90803643355106020163e-8 + (0.47397540713124619155e-10 + 0.17850211608888888889e-12 * t) * t) * t) * t) * t) * t;
    }
    case 88: {
        double t = 2*y100 - 177;
        return 0.60569124025293375554e0 + (0.12735396239525550361e-1 + (0.15396244472258863344e-3 + (0.13909744385382818253e-5 + (0.95651595032306228245e-8 + (0.49574672127669041550e-10 + 0.18435945564444444444e-12 * t) * t) * t) * t) * t) * t;
    }
    case 89: {
        double t = 2*y100 - 179;
        return 0.63178916494715716894e0 + (0.13368247798287030927e-1 + (0.16254186562762076141e-3 + (0.14695084048334056083e-5 + (0.10072078109604152350e-7 + (0.51822304995680707483e-10 + 0.19025081422222222222e-12 * t) * t) * t) * t) * t) * t;
    }
    case 90: {
        double t = 2*y100 - 181;
        return 0.65918774689725319200e0 + (0.14036375850601992063e-1 + (0.17160483760259706354e-3 + (0.15521885688723188371e-5 + (0.10601827031535280590e-7 + (0.54140790105837520499e-10 + 0.19616655146666666667e-12 * t) * t) * t) * t) * t) * t;
    }
    case 91: {
        double t = 2*y100 - 183;
        return 0.68795950683174433822e0 + (0.14741765091365869084e-1 + (0.18117679143520433835e-3 + (0.16392004108230585213e-5 + (0.11155116068018043001e-7 + (0.56530360194925690374e-10 + 0.20209663662222222222e-12 * t) * t) * t) * t) * t) * t;
    }
    case 92: {
        double t = 2*y100 - 185;
        return 0.71818103808729967036e0 + (0.15486504187117112279e-1 + (0.19128428784550923217e-3 + (0.17307350969359975848e-5 + (0.11732656736113607751e-7 + (0.58991125287563833603e-10 + 0.20803065333333333333e-12 * t) * t) * t) * t) * t) * t;
    }
    case 93: {
        double t = 2*y100 - 187;
        return 0.74993321911726254661e0 + (0.16272790364044783382e-1 + (0.20195505163377912645e-3 + (0.18269894883203346953e-5 + (0.12335161021630225535e-7 + (0.61523068312169087227e-10 + 0.21395783431111111111e-12 * t) * t) * t) * t) * t) * t;
    }
    case 94: {
        double t = 2*y100 - 189;
        return 0.78330143531283492729e0 + (0.17102934132652429240e-1 + (0.21321800585063327041e-3 + (0.19281661395543913713e-5 + (0.12963340087354341574e-7 + (0.64126040998066348872e-10 + 0.21986708942222222222e-12 * t) * t) * t) * t) * t) * t;
    }
    case 95: {
        double t = 2*y100 - 191;
        return 0.81837581041023811832e0 + (0.17979364149044223802e-1 + (0.22510330592753129006e-3 + (0.20344732868018175389e-5 + (0.13617902941839949718e-7 + (0.66799760083972474642e-10 + 0.22574701262222222222e-12 * t) * t) * t) * t) * t) * t;
    }
    case 96: {
        double t = 2*y100 - 193;
        return 0.85525144775685126237e0 + (0.18904632212547561026e-1 + (0.23764237370371255638e-3 + (0.21461248251306387979e-5 + (0.14299555071870523786e-7 + (0.69543803864694171934e-10 + 0.23158593688888888889e-12 * t) * t) * t) * t) * t) * t;
    }
    case 97: {
        double t = 2*y100 - 195;
        return 0.89402868170849933734e0 + (0.19881418399127202569e-1 + (0.25086793128395995798e-3 + (0.22633402747585233180e-5 + (0.15008997042116532283e-7 + (0.72357609075043941261e-10 + 0.23737194737777777778e-12 * t) * t) * t) * t) * t) * t;
    }
    case 98: {
        double t = 2*y100 - 197;
        return 0.93481333942870796363e0 + (0.20912536329780368893e-1 + (0.26481403465998477969e-3 + (0.23863447359754921676e-5 + (0.15746923065472184451e-7 + (0.75240468141720143653e-10 + 0.24309291271111111111e-12 * t) * t) * t) * t) * t) * t;
    }
    case 99: {
        double t = 2*y100 - 199;
        return 0.97771701335885035464e0 + (0.22000938572830479551e-1 + (0.27951610702682383001e-3 + (0.25153688325245314530e-5 + (0.16514019547822821453e-7 + (0.78191526829368231251e-10 + 0.24873652355555555556e-12 * t) * t) * t) * t) * t) * t;
    }
    }
    // we only get here if y = 1, i.e. |x| < 4*eps, in which case
    // erfcx is within 1e-15 of 1..
    return 1.0;
} // erfcx_y100

/******************************************************************************/
/*  Library function erfcx                                                    */
/******************************************************************************/

double erfcx(double x)
{
    // Steven G. Johnson, October 2012.

    // This function combines a few different ideas.

    // First, for x > 50, it uses a continued-fraction expansion (same as
    // for the Faddeeva function, but with algebraic simplifications for z=i*x).

    // Second, for 0 <= x <= 50, it uses Chebyshev polynomial approximations,
    // but with two twists:
    //
    // a) It maps x to y = 4 / (4+x) in [0,1].  This simple transformation,
    // inspired by a similar transformation in the octave-forge/specfun
    // erfcx by Soren Hauberg, results in much faster Chebyshev convergence
    // than other simple transformations I have examined.
    // 
    // b) Instead of using a single Chebyshev polynomial for the entire
    // [0,1] y interval, we break the interval up into 100 equal
    // subintervals, with a switch/lookup table, and use much lower
    // degree Chebyshev polynomials in each subinterval. This greatly
    // improves performance in my tests.
    // 
    // For x < 0, we use the relationship erfcx(-x) = 2 exp(x^2) - erfc(x),
    // with the usual checks for overflow etcetera.

    // Performance-wise, it seems to be substantially faster than either
    // the SLATEC DERFC function [or an erfcx function derived therefrom]
    // or Cody's CALERF function (from netlib.org/specfun), while
    // retaining near machine precision in accuracy.

    if (x >= 0) {
        if (x > 50) { // continued-fraction expansion is faster
            const double ispi = 0.56418958354775628694807945156; // 1 / sqrt(pi)
            if (x > 5e7) // 1-term expansion, important to avoid overflow
                return ispi / x;
            /* 5-term expansion (rely on compiler for CSE), simplified from:
               ispi / (x+0.5/(x+1/(x+1.5/(x+2/x))))  */
            return ispi*((x*x) * (x*x+4.5) + 2) / (x * ((x*x) * (x*x+5) + 3.75));
        }
        return erfcx_y100(400/(4+x));
    }
    else
        return x < -26.7 ? HUGE_VAL : (x < -6.1 ? 2*exp(x*x) 
                                       : 2*exp(x*x) - erfcx_y100(400/(4-x)));
} // erfcx


==> anc/src/libcerf/err_fcts.c <==
/* Library libcerf:
 *   Compute complex error functions, based on a new implementation of
 *   Faddeeva's w_of_z. Also provide Dawson and Voigt functions.
 *
 * File err_fcts.c:
 *   Computate Dawson, Voigt, and several error functions,
 *   based on erfcx, im_w_of_x, w_of_z as implemented in separate files.
 *
 *   Given w(z), the error functions are mostly straightforward
 *   to compute, except for certain regions where we have to
 *   switch to Taylor expansions to avoid cancellation errors
 *   [e.g. near the origin for erf(z)].
 * 
 * Copyright:
 *   (C) 2012 Massachusetts Institute of Technology
 *   (C) 2013 Forschungszentrum Jülich GmbH
 * 
 * Licence:
 *   Permission is hereby granted, free of charge, to any person obtaining
 *   a copy of this software and associated documentation files (the
 *   "Software"), to deal in the Software without restriction, including
 *   without limitation the rights to use, copy, modify, merge, publish,
 *   distribute, sublicense, and/or sell copies of the Software, and to
 *   permit persons to whom the Software is furnished to do so, subject to
 *   the following conditions:
 * 
 *   The above copyright notice and this permission notice shall be
 *   included in all copies or substantial portions of the Software.
 * 
 *   THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
 *   EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
 *   MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND
 *   NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE
 *   LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION
 *   OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION
 *   WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE. 
 *
 * Authors:
 *   Steven G. Johnson, Massachusetts Institute of Technology, 2012, core author
 *   Joachim Wuttke, Forschungszentrum Jülich, 2013, package maintainer
 *
 * Website:
 *   http://apps.jcns.fz-juelich.de/libcerf
 *
 * Revision history:
 *   ../CHANGELOG
 *
 * Man pages:
 *   cerf(3), dawson(3), voigt(3)
 */

#include "libcerf/cerf.h"

#define _GNU_SOURCE // enable GNU libc NAN extension if possible

#include <float.h>
#include <math.h>
#include <stdlib.h>
#include <stdio.h>

#include "libcerf/defs.h" // defines cmplx, CMPLX, NaN

const double spi2 = 0.8862269254527580136490837416705725913990; // sqrt(pi)/2
const double s2pi = 2.5066282746310005024157652848110; // sqrt(2*pi)
const double pi   = 3.141592653589793238462643383279503;

/******************************************************************************/
/*  Simple wrappers: cerfcx, cerfi, erfi, dawson                              */
/******************************************************************************/

cmplx cerfcx(cmplx z)
{
    // Compute erfcx(z) = exp(z^2) erfc(z),
    // the complex underflow-compensated complementary error function,
    // trivially related to Faddeeva's w_of_z.

    return w_of_z(C(-cimag(z), creal(z)));
}

cmplx cerfi(cmplx z)
{
    // Compute erfi(z) = -i erf(iz),
    // the rotated complex error function.

    cmplx e = cerf(C(-cimag(z),creal(z)));
    return C(cimag(e), -creal(e));
}

double erfi(double x)
{
    // Compute erfi(x) = -i erf(ix),
    // the imaginary error function.

    return x*x > 720 ? (x > 0 ? Inf : -Inf) : exp(x*x) * im_w_of_x(x);
}

double dawson(double x)
{

    // Compute dawson(x) = sqrt(pi)/2 * exp(-x^2) * erfi(x),
    // Dawson's integral for a real argument.

    return spi2 * im_w_of_x(x);
}

double re_w_of_z( double x, double y )
{
    return creal( w_of_z( C(x,y) ) );
}

double im_w_of_z( double x, double y )
{
    return cimag( w_of_z( C(x,y) ) );
}

/******************************************************************************/
/*  voigt                                                                     */
/******************************************************************************/

double voigt( double x, double sigma, double gamma )
{
    // Joachim Wuttke, January 2013.

    // Compute Voigt's convolution of a Gaussian
    //    G(x,sigma) = 1/sqrt(2*pi)/|sigma| * exp(-x^2/2/sigma^2)
    // and a Lorentzian
    //    L(x,gamma) = |gamma| / pi / ( x^2 + gamma^2 ),
    // namely
    //    voigt(x,sigma,gamma) =
    //          \int_{-infty}^{infty} dx' G(x',sigma) L(x-x',gamma)
    // using the relation
    //    voigt(x,sigma,gamma) = Re{ w(z) } / sqrt(2*pi) / |sigma|
    // with
    //    z = (x+i*|gamma|) / sqrt(2) / |sigma|.

    // Reference: Abramowitz&Stegun (1964), formula (7.4.13).

    double gam = gamma < 0 ? -gamma : gamma;
    double sig = sigma < 0 ? -sigma : sigma;

    if ( gam==0 ) {
        if ( sig==0 ) {
            // It's kind of a delta function
            return x ? 0 : Inf;
        } else {
            // It's a pure Gaussian
            return exp( -x*x/2/(sig*sig) ) / s2pi / sig;
        }
    } else {
        if ( sig==0 ) {
            // It's a pure Lorentzian
            return gam / pi / (x*x + gam*gam);
        } else {
            // Regular case, both parameters are nonzero
            cmplx z = C(x,gam) / sqrt(2) / sig;
            return creal( w_of_z(z) ) / s2pi / sig;
        }
    }
}

/******************************************************************************/
/*  cerf                                                                      */
/******************************************************************************/

cmplx cerf(cmplx z)
{

    // Steven G. Johnson, October 2012.

    // Compute erf(z), the complex error function,
    // using w_of_z except for certain regions.

    double x = creal(z), y = cimag(z);

    if (y == 0)
        return C(erf(x), y); // preserve sign of 0
    if (x == 0) // handle separately for speed & handling of y = Inf or NaN
        return C(x, // preserve sign of 0
                 /* handle y -> Inf limit manually, since
                    exp(y^2) -> Inf but Im[w(y)] -> 0, so
                    IEEE will give us a NaN when it should be Inf */
                 y*y > 720 ? (y > 0 ? Inf : -Inf)
                 : exp(y*y) * im_w_of_x(y));
  
    double mRe_z2 = (y - x) * (x + y); // Re(-z^2), being careful of overflow
    double mIm_z2 = -2*x*y; // Im(-z^2)
    if (mRe_z2 < -750) // underflow
        return (x >= 0 ? 1.0 : -1.0);

    /* Handle positive and negative x via different formulas,
       using the mirror symmetries of w, to avoid overflow/underflow
       problems from multiplying exponentially large and small quantities. */
    if (x >= 0) {
        if (x < 8e-2) {
            if (fabs(y) < 1e-2)
                goto taylor;
            else if (fabs(mIm_z2) < 5e-3 && x < 5e-3)
                goto taylor_erfi;
        }
        /* don't use complex exp function, since that will produce spurious NaN
           values when multiplying w in an overflow situation. */
        return 1.0 - exp(mRe_z2) *
            (C(cos(mIm_z2), sin(mIm_z2))
             * w_of_z(C(-y,x)));
    }
    else { // x < 0
        if (x > -8e-2) { // duplicate from above to avoid fabs(x) call
            if (fabs(y) < 1e-2)
                goto taylor;
            else if (fabs(mIm_z2) < 5e-3 && x > -5e-3)
                goto taylor_erfi;
        }
        else if (isnan(x))
            return C(NaN, y == 0 ? 0 : NaN);
        /* don't use complex exp function, since that will produce spurious NaN
           values when multiplying w in an overflow situation. */
        return exp(mRe_z2) *
            (C(cos(mIm_z2), sin(mIm_z2))
             * w_of_z(C(y,-x))) - 1.0;
    }

    // Use Taylor series for small |z|, to avoid cancellation inaccuracy
    //   erf(z) = 2/sqrt(pi) * z * (1 - z^2/3 + z^4/10 - z^6/42 + z^8/216 + ...)
taylor:
    {
        cmplx mz2 = C(mRe_z2, mIm_z2); // -z^2
        return z * (1.1283791670955125739
                    + mz2 * (0.37612638903183752464
                             + mz2 * (0.11283791670955125739
                                      + mz2 * (0.026866170645131251760
                                               + mz2 * 0.0052239776254421878422))));
    }

    /* for small |x| and small |xy|, 
       use Taylor series to avoid cancellation inaccuracy:
       erf(x+iy) = erf(iy)
       + 2*exp(y^2)/sqrt(pi) *
       [ x * (1 - x^2 * (1+2y^2)/3 + x^4 * (3+12y^2+4y^4)/30 + ... 
       - i * x^2 * y * (1 - x^2 * (3+2y^2)/6 + ...) ]
       where:
       erf(iy) = exp(y^2) * Im[w(y)]
    */
taylor_erfi:
    {
        double x2 = x*x, y2 = y*y;
        double expy2 = exp(y2);
        return C
            (expy2 * x * (1.1283791670955125739
                          - x2 * (0.37612638903183752464
                                  + 0.75225277806367504925*y2)
                          + x2*x2 * (0.11283791670955125739
                                     + y2 * (0.45135166683820502956
                                             + 0.15045055561273500986*y2))),
             expy2 * (im_w_of_x(y)
                      - x2*y * (1.1283791670955125739 
                                - x2 * (0.56418958354775628695 
                                        + 0.37612638903183752464*y2))));
    }
} // cerf

/******************************************************************************/
/*  cerfc                                                                     */
/******************************************************************************/

cmplx cerfc(cmplx z)
{
    // Steven G. Johnson, October 2012.

    // Compute erfc(z) = 1 - erf(z), the complex complementary error function,
    // using w_of_z except for certain regions.

    double x = creal(z), y = cimag(z);

    if (x == 0.)
        return C(1,
                 /* handle y -> Inf limit manually, since
                    exp(y^2) -> Inf but Im[w(y)] -> 0, so
                    IEEE will give us a NaN when it should be Inf */
                 y*y > 720 ? (y > 0 ? -Inf : Inf)
                 : -exp(y*y) * im_w_of_x(y));
    if (y == 0.) {
        if (x*x > 750) // underflow
            return C(x >= 0 ? 0.0 : 2.0,
                     -y); // preserve sign of 0
        return C(x >= 0 ? exp(-x*x) * erfcx(x) 
                 : 2. - exp(-x*x) * erfcx(-x),
                 -y); // preserve sign of zero
    }

    double mRe_z2 = (y - x) * (x + y); // Re(-z^2), being careful of overflow
    double mIm_z2 = -2*x*y; // Im(-z^2)
    if (mRe_z2 < -750) // underflow
        return (x >= 0 ? 0.0 : 2.0);

    if (x >= 0)
        return cexp(C(mRe_z2, mIm_z2))
            * w_of_z(C(-y,x));
    else
        return 2.0 - cexp(C(mRe_z2, mIm_z2))
            * w_of_z(C(y,-x));
} // cerfc

/******************************************************************************/
/*  cdawson                                                                   */
/******************************************************************************/

cmplx cdawson(cmplx z)
{

    // Steven G. Johnson, October 2012.

    // Compute Dawson(z) = sqrt(pi)/2  *  exp(-z^2) * erfi(z),
    // Dawson's integral for a complex argument,
    // using w_of_z except for certain regions.

    double x = creal(z), y = cimag(z);

    // handle axes separately for speed & proper handling of x or y = Inf or NaN
    if (y == 0)
        return C(spi2 * im_w_of_x(x),
                 -y); // preserve sign of 0
    if (x == 0) {
        double y2 = y*y;
        if (y2 < 2.5e-5) { // Taylor expansion
            return C(x, // preserve sign of 0
                     y * (1.
                          + y2 * (0.6666666666666666666666666666666666666667
                                  + y2 * 0.26666666666666666666666666666666666667)));
        }
        return C(x, // preserve sign of 0
                 spi2 * (y >= 0 
                         ? exp(y2) - erfcx(y)
                         : erfcx(-y) - exp(y2)));
    }

    double mRe_z2 = (y - x) * (x + y); // Re(-z^2), being careful of overflow
    double mIm_z2 = -2*x*y; // Im(-z^2)
    cmplx mz2 = C(mRe_z2, mIm_z2); // -z^2

    /* Handle positive and negative x via different formulas,
       using the mirror symmetries of w, to avoid overflow/underflow
       problems from multiplying exponentially large and small quantities. */
    if (y >= 0) {
        if (y < 5e-3) {
            if (fabs(x) < 5e-3)
                goto taylor;
            else if (fabs(mIm_z2) < 5e-3)
                goto taylor_realaxis;
        }
        cmplx res = cexp(mz2) - w_of_z(z);
        return spi2 * C(-cimag(res), creal(res));
    }
    else { // y < 0
        if (y > -5e-3) { // duplicate from above to avoid fabs(x) call
            if (fabs(x) < 5e-3)
                goto taylor;
            else if (fabs(mIm_z2) < 5e-3)
                goto taylor_realaxis;
        }
        else if (isnan(y))
            return C(x == 0 ? 0 : NaN, NaN);
        cmplx res = w_of_z(-z) - cexp(mz2);
        return spi2 * C(-cimag(res), creal(res));
    }

    // Use Taylor series for small |z|, to avoid cancellation inaccuracy
    //     dawson(z) = z - 2/3 z^3 + 4/15 z^5 + ...
taylor:
    return z * (1.
                + mz2 * (0.6666666666666666666666666666666666666667
                         + mz2 * 0.2666666666666666666666666666666666666667));

    /* for small |y| and small |xy|, 
       use Taylor series to avoid cancellation inaccuracy:
       dawson(x + iy)
       = D + y^2 (D + x - 2Dx^2)
       + y^4 (D/2 + 5x/6 - 2Dx^2 - x^3/3 + 2Dx^4/3)
       + iy [ (1-2Dx) + 2/3 y^2 (1 - 3Dx - x^2 + 2Dx^3)
       + y^4/15 (4 - 15Dx - 9x^2 + 20Dx^3 + 2x^4 - 4Dx^5) ] + ...
       where D = dawson(x) 

       However, for large |x|, 2Dx -> 1 which gives cancellation problems in
       this series (many of the leading terms cancel).  So, for large |x|,
       we need to substitute a continued-fraction expansion for D.

       dawson(x) = 0.5 / (x-0.5/(x-1/(x-1.5/(x-2/(x-2.5/(x...))))))

       The 6 terms shown here seems to be the minimum needed to be
       accurate as soon as the simpler Taylor expansion above starts
       breaking down.  Using this 6-term expansion, factoring out the
       denominator, and simplifying with Maple, we obtain:

       Re dawson(x + iy) * (-15 + 90x^2 - 60x^4 + 8x^6) / x
       = 33 - 28x^2 + 4x^4 + y^2 (18 - 4x^2) + 4 y^4
       Im dawson(x + iy) * (-15 + 90x^2 - 60x^4 + 8x^6) / y
       = -15 + 24x^2 - 4x^4 + 2/3 y^2 (6x^2 - 15) - 4 y^4

       Finally, for |x| > 5e7, we can use a simpler 1-term continued-fraction
       expansion for the real part, and a 2-term expansion for the imaginary
       part.  (This avoids overflow problems for huge |x|.)  This yields:
     
       Re dawson(x + iy) = [1 + y^2 (1 + y^2/2 - (xy)^2/3)] / (2x)
       Im dawson(x + iy) = y [ -1 - 2/3 y^2 + y^4/15 (2x^2 - 4) ] / (2x^2 - 1)

    */
taylor_realaxis:
    {
        double x2 = x*x;
        if (x2 > 1600) { // |x| > 40
            double y2 = y*y;
            if (x2 > 25e14) {// |x| > 5e7
                double xy2 = (x*y)*(x*y);
                return C((0.5 + y2 * (0.5 + 0.25*y2
                                      - 0.16666666666666666667*xy2)) / x,
                         y * (-1 + y2 * (-0.66666666666666666667
                                         + 0.13333333333333333333*xy2
                                         - 0.26666666666666666667*y2))
                         / (2*x2 - 1));
            }
            return (1. / (-15 + x2*(90 + x2*(-60 + 8*x2)))) *
                C(x * (33 + x2 * (-28 + 4*x2)
                       + y2 * (18 - 4*x2 + 4*y2)),
                  y * (-15 + x2 * (24 - 4*x2)
                       + y2 * (4*x2 - 10 - 4*y2)));
        }
        else {
            double D = spi2 * im_w_of_x(x);
            double y2 = y*y;
            return C
                (D + y2 * (D + x - 2*D*x2)
                 + y2*y2 * (D * (0.5 - x2 * (2 - 0.66666666666666666667*x2))
                            + x * (0.83333333333333333333
                                   - 0.33333333333333333333 * x2)),
                 y * (1 - 2*D*x
                      + y2 * 0.66666666666666666667 * (1 - x2 - D*x * (3 - 2*x2))
                      + y2*y2 * (0.26666666666666666667 -
                                 x2 * (0.6 - 0.13333333333333333333 * x2)
                                 - D*x * (1 - x2 * (1.3333333333333333333
                                                    - 0.26666666666666666667 * x2)))));
        }
    }
} // cdawson


==> anc/src/libcerf/experimental.c <==
/******************************************************************************/
/*  Experimental code                                                         */
/******************************************************************************/

/*
    Compute w_of_z via Fourier integration using Ooura-Mori transform.
    Agreement with Johnson's code usually < 1E-15, so far always < 1E-13.
    Todo:
    - sign for negative x or y
    - determine application limits
    - more systematical comparison with Johnson's code
    - comparison with Abrarov&Quine
 */

#define max_iter_int 10
#define num_range 5
#define PI           3.14159265358979323846L  /* pi */
#define SQR(x) ((x)*(x))

#include <float.h>
#include <math.h>
#include <errno.h>
#include <stdio.h>
#include <stdlib.h>
#include <unistd.h>


double cerf_experimental_integration( int kind, double x, double y )
// kind: 0 cos, 1 sin transform (precomputing arrays[2] depend on this)
{
    // unused parameters
    static int mu = 0;
    int intgr_debug = 0;
    static double intgr_delta=2.2e-16, intgr_eps=5.5e-20;

    if( x<0 || y<0 ) {
        fprintf( stderr, "negative arguments not yet implemented\n" );
        exit( EDOM );
    }

    double w = sqrt(2)*x;
    double gamma = sqrt(2)*y;

    int iter;
    int kaux;
    int isig;
    int N;
    int j;               // range
    long double S=0;     // trapezoid sum
    long double S_last;  // - in last iteration
    long double s;       // term contributing to S
    long double T;       // sum of abs(s)
    // precomputed coefficients
    static int firstCall=1;
    static int iterDone[2][num_range]; // Nm,Np,ak,bk are precomputed up to this
    static int Nm[num_range][max_iter_int];
    static int Np[num_range][max_iter_int];
    static long double *ak[2][num_range][max_iter_int];
    static long double *bk[2][num_range][max_iter_int];
    // auxiliary for computing ak and bk
    long double u;
    long double e;
    long double tk;
    long double chi;
    long double dchi;
    long double h;
    long double k;
    long double f;
    long double ahk;
    long double chk;
    long double dhk;
    double p;
    double q;
    const double Smin=2e-20; // to assess worst truncation error

    // dynamic initialization upon first call
    if ( firstCall ) {
        for ( j=0; j<num_range; ++ j ) {
            iterDone[0][j] = -1;
            iterDone[1][j] = -1;
        }
        firstCall = 0;
    }

    // determine range, set p,q
    j=1; p=1.4; q=0.6;
        
    // iterative integration
    if( intgr_debug & 4 )
        N = 100;
    else
        N = 40;
    for ( iter=0; iter<max_iter_int; ++iter ) {
        // static initialisation of Nm, Np, ak, bk for given 'iter'
        if ( iter>iterDone[kind][j] ) {
            if ( N>1e6 )
                return -3; // integral limits overflow
            Nm[j][iter] = N;
            Np[j][iter] = N;
            if ( !( ak[kind][j][iter]=malloc((sizeof(long double))*
                                         (Nm[j][iter]+1+Np[j][iter])) ) ||
                !( bk[kind][j][iter]=malloc((sizeof(long double))*
                                         (Nm[j][iter]+1+Np[j][iter])) ) ) {
                fprintf( stderr, "Workspace allocation failed\n" );
                exit( ENOMEM );
            }
            h = logl( logl( 42*N/intgr_delta/Smin ) / p ) / N; // 42=(pi+1)*10
            isig=1-2*(Nm[j][iter]&1);
            for ( kaux=-Nm[j][iter]; kaux<=Np[j][iter]; ++kaux ) {
                k = kaux;
                if( !kind )
                    k -= 0.5;
                u = k*h;
                chi  = 2*p*sinhl(u) + 2*q*u;
                dchi = 2*p*coshl(u) + 2*q;
                if ( u==0 ) {
                    if ( k!=0 )
                        return -4; // integration variable underflow
                    // special treatment to bridge singularity at u=0
                    ahk = PI/h/dchi;
                    dhk = 0.5;
                    chk = sin( ahk );
                } else {
                    if ( -chi>DBL_MAX_EXP/2 )
                        return -5; // integral transformation overflow
                    e = expl( -chi );
                    ahk = PI/h * u/(1-e);
                    dhk = 1/(1-e) - u*e*dchi/SQR(1-e);
                    chk = e>1 ?
                        ( kind ? sinl( PI*k/(1-e) ) : cosl( PI*k/(1-e) ) ) :
                        isig * sinl( PI*k*e/(1-e) );
                }
                ak[kind][j][iter][kaux+Nm[j][iter]] = ahk;
                bk[kind][j][iter][kaux+Nm[j][iter]] = dhk * chk;
                isig = -isig;
            }
            iterDone[kind][j] = iter;
        }
        // integrate according to trapezoidal rule
        S_last = S;
        S = 0;
        T = 0;
        for ( kaux=-Nm[j][iter]; kaux<=Np[j][iter]; ++kaux ) {
            tk = ak[kind][j][iter][kaux+Nm[j][iter]] / w;
            f = expl(-tk*gamma-SQR(tk)/2); // Fourier kernel
            if ( mu )
                f /= tk; // TODO
            s = bk[kind][j][iter][kaux+Nm[j][iter]] * f;
            S += s;
            T += fabsl(s);
            if( intgr_debug & 2 )
                printf( "%2i %6i %12.4Lg %12.4Lg"
                        " %12.4Lg %12.4Lg %12.4Lg %12.4Lg\n", 
                        iter, kaux, ak[kind][j][iter][kaux+Nm[j][iter]],
                        bk[kind][j][iter][kaux+Nm[j][iter]], f, s, S, T );
        }
        if( intgr_debug & 1 )
            printf( "%23.17Le  %23.17Le\n", S, T );
        // intgr_num_of_terms += Np[j][iter]-(-Nm[j][iter])+1;
        // termination criteria
        if      ( intgr_debug & 4 )
            return -1; // we want to inspect just one sum
        else if ( S < 0 )
            return -6; // cancelling terms lead to negative S
        else if ( intgr_eps*T > intgr_delta*fabs(S) )
            return -2; // cancellation
        else if ( iter && fabs(S-S_last) + intgr_eps*T < intgr_delta*fabs(S) )
            return S*sqrt(2*PI)/w; // success
            // factor 2 from int_-infty^+infty = 2 * int_0^+infty
            // factor pi/w from formula 48 in kww paper
            // factor 1/sqrt(2*pi) from Gaussian
        N *= 2; // retry with more points
    }
    return -9; // not converged
}

double cerf_experimental_imw( double x, double y )
{
    return cerf_experimental_integration( 1, x, y );
}

double cerf_experimental_rew( double x, double y )
{
    return cerf_experimental_integration( 0, x, y );
}


==> anc/src/libcerf/im_w_of_x.c <==
/* Library libcerf:
 *   Compute complex error functions, based on a new implementation of
 *   Faddeeva's w_of_z. Also provide Dawson and Voigt functions.
 *
 * File im_w_of_x.c:
 *   Compute scaled Dawson integral im_w_of_x(x) = 2*dawson(x)/sqrt(pi),
 *   equivalent to the imaginary part of the Faddeeva function w(x) for real x.
 * 
 * Copyright:
 *   (C) 2012 Massachusetts Institute of Technology
 *   (C) 2013 Forschungszentrum Jülich GmbH
 * 
 * Licence:
 *   Permission is hereby granted, free of charge, to any person obtaining
 *   a copy of this software and associated documentation files (the
 *   "Software"), to deal in the Software without restriction, including
 *   without limitation the rights to use, copy, modify, merge, publish,
 *   distribute, sublicense, and/or sell copies of the Software, and to
 *   permit persons to whom the Software is furnished to do so, subject to
 *   the following conditions:
 * 
 *   The above copyright notice and this permission notice shall be
 *   included in all copies or substantial portions of the Software.
 * 
 *   THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
 *   EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
 *   MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND
 *   NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE
 *   LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION
 *   OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION
 *   WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE. 
 *
 * Authors:
 *   Steven G. Johnson, Massachusetts Institute of Technology, 2012, core author
 *   Joachim Wuttke, Forschungszentrum Jülich, 2013, package maintainer
 *
 * Website:
 *   http://apps.jcns.fz-juelich.de/libcerf
 *
 * Revision history:
 *   ../CHANGELOG
 *
 * Manual page:
 *   man 3 im_w_of_x
 */

#include "libcerf/cerf.h"

#define _GNU_SOURCE // enable GNU libc NAN extension if possible

#include <float.h>
#include <math.h>

#include "libcerf/defs.h" // defines cmplx, CMPLX, NaN

/******************************************************************************/
/* Lookup-table for Chebyshev polynomials for smaller |x|                     */
/******************************************************************************/

static double w_im_y100(double y100, double x)
{

    // Steven G. Johnson, October 2012.

    // Given y100=100*y, where y = 1/(1+x) for x >= 0, compute w_im(x).

    // Uses a look-up table of 100 different Chebyshev polynomials
    // for y intervals [0,0.01], [0.01,0.02], ...., [0.99,1], generated
    // with the help of Maple and a little shell script.
    // This allows the Chebyshev polynomials to be of significantly lower
    // degree (about 1/30) compared to fitting the whole [0,1] interval
    // with a single polynomial.

    switch ((int) y100) {
    case 0: {
        double t = 2*y100 - 1;
        return 0.28351593328822191546e-2 + (0.28494783221378400759e-2 + (0.14427470563276734183e-4 + (0.10939723080231588129e-6 + (0.92474307943275042045e-9 + (0.89128907666450075245e-11 + 0.92974121935111111110e-13 * t) * t) * t) * t) * t) * t;
    }
    case 1: {
        double t = 2*y100 - 3;
        return 0.85927161243940350562e-2 + (0.29085312941641339862e-2 + (0.15106783707725582090e-4 + (0.11716709978531327367e-6 + (0.10197387816021040024e-8 + (0.10122678863073360769e-10 + 0.10917479678400000000e-12 * t) * t) * t) * t) * t) * t;
    }
    case 2: {
        double t = 2*y100 - 5;
        return 0.14471159831187703054e-1 + (0.29703978970263836210e-2 + (0.15835096760173030976e-4 + (0.12574803383199211596e-6 + (0.11278672159518415848e-8 + (0.11547462300333495797e-10 + 0.12894535335111111111e-12 * t) * t) * t) * t) * t) * t;
    }
    case 3: {
        double t = 2*y100 - 7;
        return 0.20476320420324610618e-1 + (0.30352843012898665856e-2 + (0.16617609387003727409e-4 + (0.13525429711163116103e-6 + (0.12515095552507169013e-8 + (0.13235687543603382345e-10 + 0.15326595042666666667e-12 * t) * t) * t) * t) * t) * t;
    }
    case 4: {
        double t = 2*y100 - 9;
        return 0.26614461952489004566e-1 + (0.31034189276234947088e-2 + (0.17460268109986214274e-4 + (0.14582130824485709573e-6 + (0.13935959083809746345e-8 + (0.15249438072998932900e-10 + 0.18344741882133333333e-12 * t) * t) * t) * t) * t) * t;
    }
    case 5: {
        double t = 2*y100 - 11;
        return 0.32892330248093586215e-1 + (0.31750557067975068584e-2 + (0.18369907582308672632e-4 + (0.15761063702089457882e-6 + (0.15577638230480894382e-8 + (0.17663868462699097951e-10 + (0.22126732680711111111e-12 + 0.30273474177737853668e-14 * t) * t) * t) * t) * t) * t) * t;
    }
    case 6: {
        double t = 2*y100 - 13;
        return 0.39317207681134336024e-1 + (0.32504779701937539333e-2 + (0.19354426046513400534e-4 + (0.17081646971321290539e-6 + (0.17485733959327106250e-8 + (0.20593687304921961410e-10 + (0.26917401949155555556e-12 + 0.38562123837725712270e-14 * t) * t) * t) * t) * t) * t) * t;
    }
    case 7: {
        double t = 2*y100 - 15;
        return 0.45896976511367738235e-1 + (0.33300031273110976165e-2 + (0.20423005398039037313e-4 + (0.18567412470376467303e-6 + (0.19718038363586588213e-8 + (0.24175006536781219807e-10 + (0.33059982791466666666e-12 + 0.49756574284439426165e-14 * t) * t) * t) * t) * t) * t) * t;
    }
    case 8: {
        double t = 2*y100 - 17;
        return 0.52640192524848962855e-1 + (0.34139883358846720806e-2 + (0.21586390240603337337e-4 + (0.20247136501568904646e-6 + (0.22348696948197102935e-8 + (0.28597516301950162548e-10 + (0.41045502119111111110e-12 + 0.65151614515238361946e-14 * t) * t) * t) * t) * t) * t) * t;
    }
    case 9: {
        double t = 2*y100 - 19;
        return 0.59556171228656770456e-1 + (0.35028374386648914444e-2 + (0.22857246150998562824e-4 + (0.22156372146525190679e-6 + (0.25474171590893813583e-8 + (0.34122390890697400584e-10 + (0.51593189879111111110e-12 + 0.86775076853908006938e-14 * t) * t) * t) * t) * t) * t) * t;
    }
    case 10: {
        double t = 2*y100 - 21;
        return 0.66655089485108212551e-1 + (0.35970095381271285568e-2 + (0.24250626164318672928e-4 + (0.24339561521785040536e-6 + (0.29221990406518411415e-8 + (0.41117013527967776467e-10 + (0.65786450716444444445e-12 + 0.11791885745450623331e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 11: {
        double t = 2*y100 - 23;
        return 0.73948106345519174661e-1 + (0.36970297216569341748e-2 + (0.25784588137312868792e-4 + (0.26853012002366752770e-6 + (0.33763958861206729592e-8 + (0.50111549981376976397e-10 + (0.85313857496888888890e-12 + 0.16417079927706899860e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 12: {
        double t = 2*y100 - 25;
        return 0.81447508065002963203e-1 + (0.38035026606492705117e-2 + (0.27481027572231851896e-4 + (0.29769200731832331364e-6 + (0.39336816287457655076e-8 + (0.61895471132038157624e-10 + (0.11292303213511111111e-11 + 0.23558532213703884304e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 13: {
        double t = 2*y100 - 27;
        return 0.89166884027582716628e-1 + (0.39171301322438946014e-2 + (0.29366827260422311668e-4 + (0.33183204390350724895e-6 + (0.46276006281647330524e-8 + (0.77692631378169813324e-10 + (0.15335153258844444444e-11 + 0.35183103415916026911e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 14: {
        double t = 2*y100 - 29;
        return 0.97121342888032322019e-1 + (0.40387340353207909514e-2 + (0.31475490395950776930e-4 + (0.37222714227125135042e-6 + (0.55074373178613809996e-8 + (0.99509175283990337944e-10 + (0.21552645758222222222e-11 + 0.55728651431872687605e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 15: {
        double t = 2*y100 - 31;
        return 0.10532778218603311137e0 + (0.41692873614065380607e-2 + (0.33849549774889456984e-4 + (0.42064596193692630143e-6 + (0.66494579697622432987e-8 + (0.13094103581931802337e-9 + (0.31896187409777777778e-11 + 0.97271974184476560742e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 16: {
        double t = 2*y100 - 33;
        return 0.11380523107427108222e0 + (0.43099572287871821013e-2 + (0.36544324341565929930e-4 + (0.47965044028581857764e-6 + (0.81819034238463698796e-8 + (0.17934133239549647357e-9 + (0.50956666166186293627e-11 + (0.18850487318190638010e-12 + 0.79697813173519853340e-14 * t) * t) * t) * t) * t) * t) * t) * t;
    }
    case 17: {
        double t = 2*y100 - 35;
        return 0.12257529703447467345e0 + (0.44621675710026986366e-2 + (0.39634304721292440285e-4 + (0.55321553769873381819e-6 + (0.10343619428848520870e-7 + (0.26033830170470368088e-9 + (0.87743837749108025357e-11 + (0.34427092430230063401e-12 + 0.10205506615709843189e-13 * t) * t) * t) * t) * t) * t) * t) * t;
    }
    case 18: {
        double t = 2*y100 - 37;
        return 0.13166276955656699478e0 + (0.46276970481783001803e-2 + (0.43225026380496399310e-4 + (0.64799164020016902656e-6 + (0.13580082794704641782e-7 + (0.39839800853954313927e-9 + (0.14431142411840000000e-10 + 0.42193457308830027541e-12 * t) * t) * t) * t) * t) * t) * t;
    }
    case 19: {
        double t = 2*y100 - 39;
        return 0.14109647869803356475e0 + (0.48088424418545347758e-2 + (0.47474504753352150205e-4 + (0.77509866468724360352e-6 + (0.18536851570794291724e-7 + (0.60146623257887570439e-9 + (0.18533978397305276318e-10 + (0.41033845938901048380e-13 - 0.46160680279304825485e-13 * t) * t) * t) * t) * t) * t) * t) * t;
    }
    case 20: {
        double t = 2*y100 - 41;
        return 0.15091057940548936603e0 + (0.50086864672004685703e-2 + (0.52622482832192230762e-4 + (0.95034664722040355212e-6 + (0.25614261331144718769e-7 + (0.80183196716888606252e-9 + (0.12282524750534352272e-10 + (-0.10531774117332273617e-11 - 0.86157181395039646412e-13 * t) * t) * t) * t) * t) * t) * t) * t;
    }
    case 21: {
        double t = 2*y100 - 43;
        return 0.16114648116017010770e0 + (0.52314661581655369795e-2 + (0.59005534545908331315e-4 + (0.11885518333915387760e-5 + (0.33975801443239949256e-7 + (0.82111547144080388610e-9 + (-0.12357674017312854138e-10 + (-0.24355112256914479176e-11 - 0.75155506863572930844e-13 * t) * t) * t) * t) * t) * t) * t) * t;
    }
    case 22: {
        double t = 2*y100 - 45;
        return 0.17185551279680451144e0 + (0.54829002967599420860e-2 + (0.67013226658738082118e-4 + (0.14897400671425088807e-5 + (0.40690283917126153701e-7 + (0.44060872913473778318e-9 + (-0.52641873433280000000e-10 - 0.30940587864543343124e-11 * t) * t) * t) * t) * t) * t) * t;
    }
    case 23: {
        double t = 2*y100 - 47;
        return 0.18310194559815257381e0 + (0.57701559375966953174e-2 + (0.76948789401735193483e-4 + (0.18227569842290822512e-5 + (0.41092208344387212276e-7 + (-0.44009499965694442143e-9 + (-0.92195414685628803451e-10 + (-0.22657389705721753299e-11 + 0.10004784908106839254e-12 * t) * t) * t) * t) * t) * t) * t) * t;
    }
    case 24: {
        double t = 2*y100 - 49;
        return 0.19496527191546630345e0 + (0.61010853144364724856e-2 + (0.88812881056342004864e-4 + (0.21180686746360261031e-5 + (0.30652145555130049203e-7 + (-0.16841328574105890409e-8 + (-0.11008129460612823934e-9 + (-0.12180794204544515779e-12 + 0.15703325634590334097e-12 * t) * t) * t) * t) * t) * t) * t) * t;
    }
    case 25: {
        double t = 2*y100 - 51;
        return 0.20754006813966575720e0 + (0.64825787724922073908e-2 + (0.10209599627522311893e-3 + (0.22785233392557600468e-5 + (0.73495224449907568402e-8 + (-0.29442705974150112783e-8 + (-0.94082603434315016546e-10 + (0.23609990400179321267e-11 + 0.14141908654269023788e-12 * t) * t) * t) * t) * t) * t) * t) * t;
    }
    case 26: {
        double t = 2*y100 - 53;
        return 0.22093185554845172146e0 + (0.69182878150187964499e-2 + (0.11568723331156335712e-3 + (0.22060577946323627739e-5 + (-0.26929730679360840096e-7 + (-0.38176506152362058013e-8 + (-0.47399503861054459243e-10 + (0.40953700187172127264e-11 + 0.69157730376118511127e-13 * t) * t) * t) * t) * t) * t) * t) * t;
    }
    case 27: {
        double t = 2*y100 - 55;
        return 0.23524827304057813918e0 + (0.74063350762008734520e-2 + (0.12796333874615790348e-3 + (0.18327267316171054273e-5 + (-0.66742910737957100098e-7 + (-0.40204740975496797870e-8 + (0.14515984139495745330e-10 + (0.44921608954536047975e-11 - 0.18583341338983776219e-13 * t) * t) * t) * t) * t) * t) * t) * t;
    }
    case 28: {
        double t = 2*y100 - 57;
        return 0.25058626331812744775e0 + (0.79377285151602061328e-2 + (0.13704268650417478346e-3 + (0.11427511739544695861e-5 + (-0.10485442447768377485e-6 + (-0.34850364756499369763e-8 + (0.72656453829502179208e-10 + (0.36195460197779299406e-11 - 0.84882136022200714710e-13 * t) * t) * t) * t) * t) * t) * t) * t;
    }
    case 29: {
        double t = 2*y100 - 59;
        return 0.26701724900280689785e0 + (0.84959936119625864274e-2 + (0.14112359443938883232e-3 + (0.17800427288596909634e-6 + (-0.13443492107643109071e-6 + (-0.23512456315677680293e-8 + (0.11245846264695936769e-9 + (0.19850501334649565404e-11 - 0.11284666134635050832e-12 * t) * t) * t) * t) * t) * t) * t) * t;
    }
    case 30: {
        double t = 2*y100 - 61;
        return 0.28457293586253654144e0 + (0.90581563892650431899e-2 + (0.13880520331140646738e-3 + (-0.97262302362522896157e-6 + (-0.15077100040254187366e-6 + (-0.88574317464577116689e-9 + (0.12760311125637474581e-9 + (0.20155151018282695055e-12 - 0.10514169375181734921e-12 * t) * t) * t) * t) * t) * t) * t) * t;
    }
    case 31: {
        double t = 2*y100 - 63;
        return 0.30323425595617385705e0 + (0.95968346790597422934e-2 + (0.12931067776725883939e-3 + (-0.21938741702795543986e-5 + (-0.15202888584907373963e-6 + (0.61788350541116331411e-9 + (0.11957835742791248256e-9 + (-0.12598179834007710908e-11 - 0.75151817129574614194e-13 * t) * t) * t) * t) * t) * t) * t) * t;
    }
    case 32: {
        double t = 2*y100 - 65;
        return 0.32292521181517384379e0 + (0.10082957727001199408e-1 + (0.11257589426154962226e-3 + (-0.33670890319327881129e-5 + (-0.13910529040004008158e-6 + (0.19170714373047512945e-8 + (0.94840222377720494290e-10 + (-0.21650018351795353201e-11 - 0.37875211678024922689e-13 * t) * t) * t) * t) * t) * t) * t) * t;
    }
    case 33: {
        double t = 2*y100 - 67;
        return 0.34351233557911753862e0 + (0.10488575435572745309e-1 + (0.89209444197248726614e-4 + (-0.43893459576483345364e-5 + (-0.11488595830450424419e-6 + (0.28599494117122464806e-8 + (0.61537542799857777779e-10 - 0.24935749227658002212e-11 * t) * t) * t) * t) * t) * t) * t;
    }
    case 34: {
        double t = 2*y100 - 69;
        return 0.36480946642143669093e0 + (0.10789304203431861366e-1 + (0.60357993745283076834e-4 + (-0.51855862174130669389e-5 + (-0.83291664087289801313e-7 + (0.33898011178582671546e-8 + (0.27082948188277716482e-10 + (-0.23603379397408694974e-11 + 0.19328087692252869842e-13 * t) * t) * t) * t) * t) * t) * t) * t;
    }
    case 35: {
        double t = 2*y100 - 71;
        return 0.38658679935694939199e0 + (0.10966119158288804999e-1 + (0.27521612041849561426e-4 + (-0.57132774537670953638e-5 + (-0.48404772799207914899e-7 + (0.35268354132474570493e-8 + (-0.32383477652514618094e-11 + (-0.19334202915190442501e-11 + 0.32333189861286460270e-13 * t) * t) * t) * t) * t) * t) * t) * t;
    }
    case 36: {
        double t = 2*y100 - 73;
        return 0.40858275583808707870e0 + (0.11006378016848466550e-1 + (-0.76396376685213286033e-5 + (-0.59609835484245791439e-5 + (-0.13834610033859313213e-7 + (0.33406952974861448790e-8 + (-0.26474915974296612559e-10 + (-0.13750229270354351983e-11 + 0.36169366979417390637e-13 * t) * t) * t) * t) * t) * t) * t) * t;
    }
    case 37: {
        double t = 2*y100 - 75;
        return 0.43051714914006682977e0 + (0.10904106549500816155e-1 + (-0.43477527256787216909e-4 + (-0.59429739547798343948e-5 + (0.17639200194091885949e-7 + (0.29235991689639918688e-8 + (-0.41718791216277812879e-10 + (-0.81023337739508049606e-12 + 0.33618915934461994428e-13 * t) * t) * t) * t) * t) * t) * t) * t;
    }
    case 38: {
        double t = 2*y100 - 77;
        return 0.45210428135559607406e0 + (0.10659670756384400554e-1 + (-0.78488639913256978087e-4 + (-0.56919860886214735936e-5 + (0.44181850467477733407e-7 + (0.23694306174312688151e-8 + (-0.49492621596685443247e-10 + (-0.31827275712126287222e-12 + 0.27494438742721623654e-13 * t) * t) * t) * t) * t) * t) * t) * t;
    }
    case 39: {
        double t = 2*y100 - 79;
        return 0.47306491195005224077e0 + (0.10279006119745977570e-1 + (-0.11140268171830478306e-3 + (-0.52518035247451432069e-5 + (0.64846898158889479518e-7 + (0.17603624837787337662e-8 + (-0.51129481592926104316e-10 + (0.62674584974141049511e-13 + 0.20055478560829935356e-13 * t) * t) * t) * t) * t) * t) * t) * t;
    }
    case 40: {
        double t = 2*y100 - 81;
        return 0.49313638965719857647e0 + (0.97725799114772017662e-2 + (-0.14122854267291533334e-3 + (-0.46707252568834951907e-5 + (0.79421347979319449524e-7 + (0.11603027184324708643e-8 + (-0.48269605844397175946e-10 + (0.32477251431748571219e-12 + 0.12831052634143527985e-13 * t) * t) * t) * t) * t) * t) * t) * t;
    }
    case 41: {
        double t = 2*y100 - 83;
        return 0.51208057433416004042e0 + (0.91542422354009224951e-2 + (-0.16726530230228647275e-3 + (-0.39964621752527649409e-5 + (0.88232252903213171454e-7 + (0.61343113364949928501e-9 + (-0.42516755603130443051e-10 + (0.47910437172240209262e-12 + 0.66784341874437478953e-14 * t) * t) * t) * t) * t) * t) * t) * t;
    }
    case 42: {
        double t = 2*y100 - 85;
        return 0.52968945458607484524e0 + (0.84400880445116786088e-2 + (-0.18908729783854258774e-3 + (-0.32725905467782951931e-5 + (0.91956190588652090659e-7 + (0.14593989152420122909e-9 + (-0.35239490687644444445e-10 + 0.54613829888448694898e-12 * t) * t) * t) * t) * t) * t) * t;
    }
    case 43: {
        double t = 2*y100 - 87;
        return 0.54578857454330070965e0 + (0.76474155195880295311e-2 + (-0.20651230590808213884e-3 + (-0.25364339140543131706e-5 + (0.91455367999510681979e-7 + (-0.23061359005297528898e-9 + (-0.27512928625244444444e-10 + 0.54895806008493285579e-12 * t) * t) * t) * t) * t) * t) * t;
    }
    case 44: {
        double t = 2*y100 - 89;
        return 0.56023851910298493910e0 + (0.67938321739997196804e-2 + (-0.21956066613331411760e-3 + (-0.18181127670443266395e-5 + (0.87650335075416845987e-7 + (-0.51548062050366615977e-9 + (-0.20068462174044444444e-10 + 0.50912654909758187264e-12 * t) * t) * t) * t) * t) * t) * t;
    }
    case 45: {
        double t = 2*y100 - 91;
        return 0.57293478057455721150e0 + (0.58965321010394044087e-2 + (-0.22841145229276575597e-3 + (-0.11404605562013443659e-5 + (0.81430290992322326296e-7 + (-0.71512447242755357629e-9 + (-0.13372664928000000000e-10 + 0.44461498336689298148e-12 * t) * t) * t) * t) * t) * t) * t;
    }
    case 46: {
        double t = 2*y100 - 93;
        return 0.58380635448407827360e0 + (0.49717469530842831182e-2 + (-0.23336001540009645365e-3 + (-0.51952064448608850822e-6 + (0.73596577815411080511e-7 + (-0.84020916763091566035e-9 + (-0.76700972702222222221e-11 + 0.36914462807972467044e-12 * t) * t) * t) * t) * t) * t) * t;
    }
    case 47: {
        double t = 2*y100 - 95;
        return 0.59281340237769489597e0 + (0.40343592069379730568e-2 + (-0.23477963738658326185e-3 + (0.34615944987790224234e-7 + (0.64832803248395814574e-7 + (-0.90329163587627007971e-9 + (-0.30421940400000000000e-11 + 0.29237386653743536669e-12 * t) * t) * t) * t) * t) * t) * t;
    }
    case 48: {
        double t = 2*y100 - 97;
        return 0.59994428743114271918e0 + (0.30976579788271744329e-2 + (-0.23308875765700082835e-3 + (0.51681681023846925160e-6 + (0.55694594264948268169e-7 + (-0.91719117313243464652e-9 + (0.53982743680000000000e-12 + 0.22050829296187771142e-12 * t) * t) * t) * t) * t) * t) * t;
    }
    case 49: {
        double t = 2*y100 - 99;
        return 0.60521224471819875444e0 + (0.21732138012345456060e-2 + (-0.22872428969625997456e-3 + (0.92588959922653404233e-6 + (0.46612665806531930684e-7 + (-0.89393722514414153351e-9 + (0.31718550353777777778e-11 + 0.15705458816080549117e-12 * t) * t) * t) * t) * t) * t) * t;
    }
    case 50: {
        double t = 2*y100 - 101;
        return 0.60865189969791123620e0 + (0.12708480848877451719e-2 + (-0.22212090111534847166e-3 + (0.12636236031532793467e-5 + (0.37904037100232937574e-7 + (-0.84417089968101223519e-9 + (0.49843180828444444445e-11 + 0.10355439441049048273e-12 * t) * t) * t) * t) * t) * t) * t;
    }
    case 51: {
        double t = 2*y100 - 103;
        return 0.61031580103499200191e0 + (0.39867436055861038223e-3 + (-0.21369573439579869291e-3 + (0.15339402129026183670e-5 + (0.29787479206646594442e-7 + (-0.77687792914228632974e-9 + (0.61192452741333333334e-11 + 0.60216691829459295780e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 52: {
        double t = 2*y100 - 105;
        return 0.61027109047879835868e0 + (-0.43680904508059878254e-3 + (-0.20383783788303894442e-3 + (0.17421743090883439959e-5 + (0.22400425572175715576e-7 + (-0.69934719320045128997e-9 + (0.67152759655111111110e-11 + 0.26419960042578359995e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 53: {
        double t = 2*y100 - 107;
        return 0.60859639489217430521e0 + (-0.12305921390962936873e-2 + (-0.19290150253894682629e-3 + (0.18944904654478310128e-5 + (0.15815530398618149110e-7 + (-0.61726850580964876070e-9 + 0.68987888999111111110e-11 * t) * t) * t) * t) * t) * t;
    }
    case 54: {
        double t = 2*y100 - 109;
        return 0.60537899426486075181e0 + (-0.19790062241395705751e-2 + (-0.18120271393047062253e-3 + (0.19974264162313241405e-5 + (0.10055795094298172492e-7 + (-0.53491997919318263593e-9 + (0.67794550295111111110e-11 - 0.17059208095741511603e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 55: {
        double t = 2*y100 - 111;
        return 0.60071229457904110537e0 + (-0.26795676776166354354e-2 + (-0.16901799553627508781e-3 + (0.20575498324332621581e-5 + (0.51077165074461745053e-8 + (-0.45536079828057221858e-9 + (0.64488005516444444445e-11 - 0.29311677573152766338e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 56: {
        double t = 2*y100 - 113;
        return 0.59469361520112714738e0 + (-0.33308208190600993470e-2 + (-0.15658501295912405679e-3 + (0.20812116912895417272e-5 + (0.93227468760614182021e-9 + (-0.38066673740116080415e-9 + (0.59806790359111111110e-11 - 0.36887077278950440597e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 57: {
        double t = 2*y100 - 115;
        return 0.58742228631775388268e0 + (-0.39321858196059227251e-2 + (-0.14410441141450122535e-3 + (0.20743790018404020716e-5 + (-0.25261903811221913762e-8 + (-0.31212416519526924318e-9 + (0.54328422462222222221e-11 - 0.40864152484979815972e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 58: {
        double t = 2*y100 - 117;
        return 0.57899804200033018447e0 + (-0.44838157005618913447e-2 + (-0.13174245966501437965e-3 + (0.20425306888294362674e-5 + (-0.53330296023875447782e-8 + (-0.25041289435539821014e-9 + (0.48490437205333333334e-11 - 0.42162206939169045177e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 59: {
        double t = 2*y100 - 119;
        return 0.56951968796931245974e0 + (-0.49864649488074868952e-2 + (-0.11963416583477567125e-3 + (0.19906021780991036425e-5 + (-0.75580140299436494248e-8 + (-0.19576060961919820491e-9 + (0.42613011928888888890e-11 - 0.41539443304115604377e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 60: {
        double t = 2*y100 - 121;
        return 0.55908401930063918964e0 + (-0.54413711036826877753e-2 + (-0.10788661102511914628e-3 + (0.19229663322982839331e-5 + (-0.92714731195118129616e-8 + (-0.14807038677197394186e-9 + (0.36920870298666666666e-11 - 0.39603726688419162617e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 61: {
        double t = 2*y100 - 123;
        return 0.54778496152925675315e0 + (-0.58501497933213396670e-2 + (-0.96582314317855227421e-4 + (0.18434405235069270228e-5 + (-0.10541580254317078711e-7 + (-0.10702303407788943498e-9 + (0.31563175582222222222e-11 - 0.36829748079110481422e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 62: {
        double t = 2*y100 - 125;
        return 0.53571290831682823999e0 + (-0.62147030670760791791e-2 + (-0.85782497917111760790e-4 + (0.17553116363443470478e-5 + (-0.11432547349815541084e-7 + (-0.72157091369041330520e-10 + (0.26630811607111111111e-11 - 0.33578660425893164084e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 63: {
        double t = 2*y100 - 127;
        return 0.52295422962048434978e0 + (-0.65371404367776320720e-2 + (-0.75530164941473343780e-4 + (0.16613725797181276790e-5 + (-0.12003521296598910761e-7 + (-0.42929753689181106171e-10 + (0.22170894940444444444e-11 - 0.30117697501065110505e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 64: {
        double t = 2*y100 - 129;
        return 0.50959092577577886140e0 + (-0.68197117603118591766e-2 + (-0.65852936198953623307e-4 + (0.15639654113906716939e-5 + (-0.12308007991056524902e-7 + (-0.18761997536910939570e-10 + (0.18198628922666666667e-11 - 0.26638355362285200932e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 65: {
        double t = 2*y100 - 131;
        return 0.49570040481823167970e0 + (-0.70647509397614398066e-2 + (-0.56765617728962588218e-4 + (0.14650274449141448497e-5 + (-0.12393681471984051132e-7 + (0.92904351801168955424e-12 + (0.14706755960177777778e-11 - 0.23272455351266325318e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 66: {
        double t = 2*y100 - 133;
        return 0.48135536250935238066e0 + (-0.72746293327402359783e-2 + (-0.48272489495730030780e-4 + (0.13661377309113939689e-5 + (-0.12302464447599382189e-7 + (0.16707760028737074907e-10 + (0.11672928324444444444e-11 - 0.20105801424709924499e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 67: {
        double t = 2*y100 - 135;
        return 0.46662374675511439448e0 + (-0.74517177649528487002e-2 + (-0.40369318744279128718e-4 + (0.12685621118898535407e-5 + (-0.12070791463315156250e-7 + (0.29105507892605823871e-10 + (0.90653314645333333334e-12 - 0.17189503312102982646e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 68: {
        double t = 2*y100 - 137;
        return 0.45156879030168268778e0 + (-0.75983560650033817497e-2 + (-0.33045110380705139759e-4 + (0.11732956732035040896e-5 + (-0.11729986947158201869e-7 + (0.38611905704166441308e-10 + (0.68468768305777777779e-12 - 0.14549134330396754575e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 69: {
        double t = 2*y100 - 139;
        return 0.43624909769330896904e0 + (-0.77168291040309554679e-2 + (-0.26283612321339907756e-4 + (0.10811018836893550820e-5 + (-0.11306707563739851552e-7 + (0.45670446788529607380e-10 + (0.49782492549333333334e-12 - 0.12191983967561779442e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 70: {
        double t = 2*y100 - 141;
        return 0.42071877443548481181e0 + (-0.78093484015052730097e-2 + (-0.20064596897224934705e-4 + (0.99254806680671890766e-6 + (-0.10823412088884741451e-7 + (0.50677203326904716247e-10 + (0.34200547594666666666e-12 - 0.10112698698356194618e-13 * t) * t) * t) * t) * t) * t) * t;
    }
    case 71: {
        double t = 2*y100 - 143;
        return 0.40502758809710844280e0 + (-0.78780384460872937555e-2 + (-0.14364940764532853112e-4 + (0.90803709228265217384e-6 + (-0.10298832847014466907e-7 + (0.53981671221969478551e-10 + (0.21342751381333333333e-12 - 0.82975901848387729274e-14 * t) * t) * t) * t) * t) * t) * t;
    }
    case 72: {
        double t = 2*y100 - 145;
        return 0.38922115269731446690e0 + (-0.79249269708242064120e-2 + (-0.91595258799106970453e-5 + (0.82783535102217576495e-6 + (-0.97484311059617744437e-8 + (0.55889029041660225629e-10 + (0.10851981336888888889e-12 - 0.67278553237853459757e-14 * t) * t) * t) * t) * t) * t) * t;
    }
    case 73: {
        double t = 2*y100 - 147;
        return 0.37334112915460307335e0 + (-0.79519385109223148791e-2 + (-0.44219833548840469752e-5 + (0.75209719038240314732e-6 + (-0.91848251458553190451e-8 + (0.56663266668051433844e-10 + (0.23995894257777777778e-13 - 0.53819475285389344313e-14 * t) * t) * t) * t) * t) * t) * t;
    }
    case 74: {
        double t = 2*y100 - 149;
        return 0.35742543583374223085e0 + (-0.79608906571527956177e-2 + (-0.12530071050975781198e-6 + (0.68088605744900552505e-6 + (-0.86181844090844164075e-8 + (0.56530784203816176153e-10 + (-0.43120012248888888890e-13 - 0.42372603392496813810e-14 * t) * t) * t) * t) * t) * t) * t;
    }
    case 75: {
        double t = 2*y100 - 151;
        return 0.34150846431979618536e0 + (-0.79534924968773806029e-2 + (0.37576885610891515813e-5 + (0.61419263633090524326e-6 + (-0.80565865409945960125e-8 + (0.55684175248749269411e-10 + (-0.95486860764444444445e-13 - 0.32712946432984510595e-14 * t) * t) * t) * t) * t) * t) * t;
    }
    case 76: {
        double t = 2*y100 - 153;
        return 0.32562129649136346824e0 + (-0.79313448067948884309e-2 + (0.72539159933545300034e-5 + (0.55195028297415503083e-6 + (-0.75063365335570475258e-8 + (0.54281686749699595941e-10 - 0.13545424295111111111e-12 * t) * t) * t) * t) * t) * t;
    }
    case 77: {
        double t = 2*y100 - 155;
        return 0.30979191977078391864e0 + (-0.78959416264207333695e-2 + (0.10389774377677210794e-4 + (0.49404804463196316464e-6 + (-0.69722488229411164685e-8 + (0.52469254655951393842e-10 - 0.16507860650666666667e-12 * t) * t) * t) * t) * t) * t;
    }
    case 78: {
        double t = 2*y100 - 157;
        return 0.29404543811214459904e0 + (-0.78486728990364155356e-2 + (0.13190885683106990459e-4 + (0.44034158861387909694e-6 + (-0.64578942561562616481e-8 + (0.50354306498006928984e-10 - 0.18614473550222222222e-12 * t) * t) * t) * t) * t) * t;
    }
    case 79: {
        double t = 2*y100 - 159;
        return 0.27840427686253660515e0 + (-0.77908279176252742013e-2 + (0.15681928798708548349e-4 + (0.39066226205099807573e-6 + (-0.59658144820660420814e-8 + (0.48030086420373141763e-10 - 0.20018995173333333333e-12 * t) * t) * t) * t) * t) * t;
    }
    case 80: {
        double t = 2*y100 - 161;
        return 0.26288838011163800908e0 + (-0.77235993576119469018e-2 + (0.17886516796198660969e-4 + (0.34482457073472497720e-6 + (-0.54977066551955420066e-8 + (0.45572749379147269213e-10 - 0.20852924954666666667e-12 * t) * t) * t) * t) * t) * t;
    }
    case 81: {
        double t = 2*y100 - 163;
        return 0.24751539954181029717e0 + (-0.76480877165290370975e-2 + (0.19827114835033977049e-4 + (0.30263228619976332110e-6 + (-0.50545814570120129947e-8 + (0.43043879374212005966e-10 - 0.21228012028444444444e-12 * t) * t) * t) * t) * t) * t;
    }
    case 82: {
        double t = 2*y100 - 165;
        return 0.23230087411688914593e0 + (-0.75653060136384041587e-2 + (0.21524991113020016415e-4 + (0.26388338542539382413e-6 + (-0.46368974069671446622e-8 + (0.40492715758206515307e-10 - 0.21238627815111111111e-12 * t) * t) * t) * t) * t) * t;
    }
    case 83: {
        double t = 2*y100 - 167;
        return 0.21725840021297341931e0 + (-0.74761846305979730439e-2 + (0.23000194404129495243e-4 + (0.22837400135642906796e-6 + (-0.42446743058417541277e-8 + (0.37958104071765923728e-10 - 0.20963978568888888889e-12 * t) * t) * t) * t) * t) * t;
    }
    case 84: {
        double t = 2*y100 - 169;
        return 0.20239979200788191491e0 + (-0.73815761980493466516e-2 + (0.24271552727631854013e-4 + (0.19590154043390012843e-6 + (-0.38775884642456551753e-8 + (0.35470192372162901168e-10 - 0.20470131678222222222e-12 * t) * t) * t) * t) * t) * t;
    }
    case 85: {
        double t = 2*y100 - 171;
        return 0.18773523211558098962e0 + (-0.72822604530339834448e-2 + (0.25356688567841293697e-4 + (0.16626710297744290016e-6 + (-0.35350521468015310830e-8 + (0.33051896213898864306e-10 - 0.19811844544000000000e-12 * t) * t) * t) * t) * t) * t;
    }
    case 86: {
        double t = 2*y100 - 173;
        return 0.17327341258479649442e0 + (-0.71789490089142761950e-2 + (0.26272046822383820476e-4 + (0.13927732375657362345e-6 + (-0.32162794266956859603e-8 + (0.30720156036105652035e-10 - 0.19034196304000000000e-12 * t) * t) * t) * t) * t) * t;
    }
    case 87: {
        double t = 2*y100 - 175;
        return 0.15902166648328672043e0 + (-0.70722899934245504034e-2 + (0.27032932310132226025e-4 + (0.11474573347816568279e-6 + (-0.29203404091754665063e-8 + (0.28487010262547971859e-10 - 0.18174029063111111111e-12 * t) * t) * t) * t) * t) * t;
    }
    case 88: {
        double t = 2*y100 - 177;
        return 0.14498609036610283865e0 + (-0.69628725220045029273e-2 + (0.27653554229160596221e-4 + (0.92493727167393036470e-7 + (-0.26462055548683583849e-8 + (0.26360506250989943739e-10 - 0.17261211260444444444e-12 * t) * t) * t) * t) * t) * t;
    }
    case 89: {
        double t = 2*y100 - 179;
        return 0.13117165798208050667e0 + (-0.68512309830281084723e-2 + (0.28147075431133863774e-4 + (0.72351212437979583441e-7 + (-0.23927816200314358570e-8 + (0.24345469651209833155e-10 - 0.16319736960000000000e-12 * t) * t) * t) * t) * t) * t;
    }
    case 90: {
        double t = 2*y100 - 181;
        return 0.11758232561160626306e0 + (-0.67378491192463392927e-2 + (0.28525664781722907847e-4 + (0.54156999310046790024e-7 + (-0.21589405340123827823e-8 + (0.22444150951727334619e-10 - 0.15368675584000000000e-12 * t) * t) * t) * t) * t) * t;
    }
    case 91: {
        double t = 2*y100 - 183;
        return 0.10422112945361673560e0 + (-0.66231638959845581564e-2 + (0.28800551216363918088e-4 + (0.37758983397952149613e-7 + (-0.19435423557038933431e-8 + (0.20656766125421362458e-10 - 0.14422990012444444444e-12 * t) * t) * t) * t) * t) * t;
    }
    case 92: {
        double t = 2*y100 - 185;
        return 0.91090275493541084785e-1 + (-0.65075691516115160062e-2 + (0.28982078385527224867e-4 + (0.23014165807643012781e-7 + (-0.17454532910249875958e-8 + (0.18981946442680092373e-10 - 0.13494234691555555556e-12 * t) * t) * t) * t) * t) * t;
    }
    case 93: {
        double t = 2*y100 - 187;
        return 0.78191222288771379358e-1 + (-0.63914190297303976434e-2 + (0.29079759021299682675e-4 + (0.97885458059415717014e-8 + (-0.15635596116134296819e-8 + (0.17417110744051331974e-10 - 0.12591151763555555556e-12 * t) * t) * t) * t) * t) * t;
    }
    case 94: {
        double t = 2*y100 - 189;
        return 0.65524757106147402224e-1 + (-0.62750311956082444159e-2 + (0.29102328354323449795e-4 + (-0.20430838882727954582e-8 + (-0.13967781903855367270e-8 + (0.15958771833747057569e-10 - 0.11720175765333333333e-12 * t) * t) * t) * t) * t) * t;
    }
    case 95: {
        double t = 2*y100 - 191;
        return 0.53091065838453612773e-1 + (-0.61586898417077043662e-2 + (0.29057796072960100710e-4 + (-0.12597414620517987536e-7 + (-0.12440642607426861943e-8 + (0.14602787128447932137e-10 - 0.10885859114666666667e-12 * t) * t) * t) * t) * t) * t;
    }
    case 96: {
        double t = 2*y100 - 193;
        return 0.40889797115352738582e-1 + (-0.60426484889413678200e-2 + (0.28953496450191694606e-4 + (-0.21982952021823718400e-7 + (-0.11044169117553026211e-8 + (0.13344562332430552171e-10 - 0.10091231402844444444e-12 * t) * t) * t) * t) * t) * t;
    }
    case 97: case 98:
    case 99: case 100: { // use Taylor expansion for small x (|x| <= 0.0309...)
        //  (2/sqrt(pi)) * (x - 2/3 x^3  + 4/15 x^5  - 8/105 x^7 + 16/945 x^9) 
        double x2 = x*x;
        return x * (1.1283791670955125739
                    - x2 * (0.75225277806367504925
                            - x2 * (0.30090111122547001970
                                    - x2 * (0.085971746064420005629
                                            - x2 * 0.016931216931216931217))));
    }
    }
    /* Since 0 <= y100 < 101, this is only reached if x is NaN,
       in which case we should return NaN. */
    return NaN;
} // w_im_y100

/******************************************************************************/
/*  Library function im_w_of_z                                                */
/******************************************************************************/

double im_w_of_x(double x)
{

    // Steven G. Johnson, October 2012.

    // Uses methods similar to the erfcx calculation:
    // continued fractions for large |x|,
    // a lookup table of Chebyshev polynomials for smaller |x|,
    // and finally a Taylor expansion for |x|<0.01.

    const double ispi = 0.56418958354775628694807945156; // 1 / sqrt(pi)

    if (x >= 0) {
        if (x > 45) { // continued-fraction expansion is faster
            if (x > 5e7) // 1-term expansion, important to avoid overflow
                return ispi / x;
            /* 5-term expansion (rely on compiler for CSE), simplified from:
               ispi / (x-0.5/(x-1/(x-1.5/(x-2/x))))  */
            return ispi*((x*x) * (x*x-4.5) + 2) / (x * ((x*x) * (x*x-5) + 3.75));
        }
        return w_im_y100(100/(1+x), x);
    }
    else { // = -im_w_of_x(-x)
        if (x < -45) { // continued-fraction expansion is faster
            if (x < -5e7) // 1-term expansion, important to avoid overflow
                return ispi / x;
            /* 5-term expansion (rely on compiler for CSE), simplified from:
               ispi / (x-0.5/(x-1/(x-1.5/(x-2/x))))  */
            return ispi*((x*x) * (x*x-4.5) + 2) / (x * ((x*x) * (x*x-5) + 3.75));
        }
        return -w_im_y100(100/(1-x), -x);
    }
} // im_w_of_z


==> anc/src/libcerf/w_of_z.c <==
/* Library libcerf:
 *   Compute complex error functions, based on a new implementation of
 *   Faddeeva's w_of_z. Also provide Dawson and Voigt functions.
 *
 * File w_of_z.c:
 *   Computation of Faddeeva's complex scaled error function,
 *      w(z) = exp(-z^2) * erfc(-i*z),
 *   nameless function (7.1.3) of Abramowitz&Stegun (1964),
 *   also known as the plasma dispersion function.
 *
 *   This implementation uses a combination of different algorithms.
 *   See man 3 w_of_z for references.
 * 
 * Copyright:
 *   (C) 2012 Massachusetts Institute of Technology
 *   (C) 2013 Forschungszentrum Jülich GmbH
 * 
 * Licence:
 *   Permission is hereby granted, free of charge, to any person obtaining
 *   a copy of this software and associated documentation files (the
 *   "Software"), to deal in the Software without restriction, including
 *   without limitation the rights to use, copy, modify, merge, publish,
 *   distribute, sublicense, and/or sell copies of the Software, and to
 *   permit persons to whom the Software is furnished to do so, subject to
 *   the following conditions:
 * 
 *   The above copyright notice and this permission notice shall be
 *   included in all copies or substantial portions of the Software.
 * 
 *   THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
 *   EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
 *   MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND
 *   NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE
 *   LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION
 *   OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION
 *   WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE. 
 *
 * Authors:
 *   Steven G. Johnson, Massachusetts Institute of Technology, 2012, core author
 *   Joachim Wuttke, Forschungszentrum Jülich, 2013, package maintainer
 *
 * Website:
 *   http://apps.jcns.fz-juelich.de/libcerf
 *
 * Revision history:
 *   ../CHANGELOG
 *
 * Man page:
 *   w_of_z(3)
 */

/* 
   Computes various error functions (erf, erfc, erfi, erfcx), 
   including the Dawson integral, in the complex plane, based
   on algorithms for the computation of the Faddeeva function 
              w(z) = exp(-z^2) * erfc(-i*z).
   Given w(z), the error functions are mostly straightforward
   to compute, except for certain regions where we have to
   switch to Taylor expansions to avoid cancellation errors
   [e.g. near the origin for erf(z)].

*/

#include "libcerf/cerf.h"

#define _GNU_SOURCE // enable GNU libc NAN extension if possible

#include <float.h>
#include <math.h>

#include "libcerf/defs.h" // defines cmplx, CMPLX, NaN

int faddeeva_algorithm, faddeeva_nofterms; // for external analysis

/******************************************************************************/
/*  auxiliary functions                                                       */
/******************************************************************************/

static inline cmplx cpolar(double r, double t)
{
    if (r == 0.0 && !isnan(t))
        return 0.0;
    else
        return C(r * cos(t), r * sin(t));
}

static inline double sinc(double x, double sinx)
{ 
    // return sinc(x) = sin(x)/x, given both x and sin(x) 
    // [since we only use this in cases where sin(x) has already been computed]
    return fabs(x) < 1e-4 ? 1 - (0.1666666666666666666667)*x*x : sinx / x; 
}

static inline double sinh_taylor(double x)
{
    // sinh(x) via Taylor series, accurate to machine precision for |x| < 1e-2
    return x * (1 + (x*x) * (0.1666666666666666666667
                             + 0.00833333333333333333333 * (x*x)));
}

static inline double sqr(double x) { return x*x; }

/******************************************************************************/
/* precomputed table of expa2n2[n-1] = exp(-a2*n*n)                           */
/* for double-precision a2 = 0.26865... in w_of_z, below.                     */
/******************************************************************************/

static const double expa2n2[] = {
    7.64405281671221563e-01,
    3.41424527166548425e-01,
    8.91072646929412548e-02,
    1.35887299055460086e-02,
    1.21085455253437481e-03,
    6.30452613933449404e-05,
    1.91805156577114683e-06,
    3.40969447714832381e-08,
    3.54175089099469393e-10,
    2.14965079583260682e-12,
    7.62368911833724354e-15,
    1.57982797110681093e-17,
    1.91294189103582677e-20,
    1.35344656764205340e-23,
    5.59535712428588720e-27,
    1.35164257972401769e-30,
    1.90784582843501167e-34,
    1.57351920291442930e-38,
    7.58312432328032845e-43,
    2.13536275438697082e-47,
    3.51352063787195769e-52,
    3.37800830266396920e-57,
    1.89769439468301000e-62,
    6.22929926072668851e-68,
    1.19481172006938722e-73,
    1.33908181133005953e-79,
    8.76924303483223939e-86,
    3.35555576166254986e-92,
    7.50264110688173024e-99,
    9.80192200745410268e-106,
    7.48265412822268959e-113,
    3.33770122566809425e-120,
    8.69934598159861140e-128,
    1.32486951484088852e-135,
    1.17898144201315253e-143,
    6.13039120236180012e-152,
    1.86258785950822098e-160,
    3.30668408201432783e-169,
    3.43017280887946235e-178,
    2.07915397775808219e-187,
    7.36384545323984966e-197,
    1.52394760394085741e-206,
    1.84281935046532100e-216,
    1.30209553802992923e-226,
    5.37588903521080531e-237,
    1.29689584599763145e-247,
    1.82813078022866562e-258,
    1.50576355348684241e-269,
    7.24692320799294194e-281,
    2.03797051314726829e-292,
    3.34880215927873807e-304,
    0.0 // underflow (also prevents reads past array end, below)
}; // expa2n2

/******************************************************************************/
/*  w_of_z, Faddeeva's scaled complex error function                          */
/******************************************************************************/

cmplx w_of_z(cmplx z)
{
    faddeeva_nofterms = 0;

    // Steven G. Johnson, October 2012.

    if (creal(z) == 0.0) {
        // Purely imaginary input, purely real output.
        // However, use creal(z) to give correct sign of 0 in cimag(w).
        return C(erfcx(cimag(z)), creal(z));
    }
    if (cimag(z) == 0) {
        // Purely real input, complex output.
        return C(exp(-sqr(creal(z))),  im_w_of_x(creal(z)));
    }

    const double relerr = DBL_EPSILON;
    const double a = 0.518321480430085929872; // pi / sqrt(-log(eps*0.5))
    const double c = 0.329973702884629072537; // (2/pi) * a;
    const double a2 = 0.268657157075235951582; // a^2

    const double x = fabs(creal(z));
    const double y = cimag(z);
    const double ya = fabs(y);

    cmplx ret = 0.; // return value

    double sum1 = 0, sum2 = 0, sum3 = 0, sum4 = 0, sum5 = 0;

    if (ya > 7 || (x > 6  // continued fraction is faster
                   /* As pointed out by M. Zaghloul, the continued
                      fraction seems to give a large relative error in
                      Re w(z) for |x| ~ 6 and small |y|, so use
                      algorithm 816 in this region: */
                   && (ya > 0.1 || (x > 8 && ya > 1e-10) || x > 28))) {
    
        faddeeva_algorithm = 100;

        /* Poppe & Wijers suggest using a number of terms
           nu = 3 + 1442 / (26*rho + 77)
           where rho = sqrt((x/x0)^2 + (y/y0)^2) where x0=6.3, y0=4.4.
           (They only use this expansion for rho >= 1, but rho a little less
           than 1 seems okay too.)
           Instead, I did my own fit to a slightly different function
           that avoids the hypotenuse calculation, using NLopt to minimize
           the sum of the squares of the errors in nu with the constraint
           that the estimated nu be >= minimum nu to attain machine precision.
           I also separate the regions where nu == 2 and nu == 1. */
        const double ispi = 0.56418958354775628694807945156; // 1 / sqrt(pi)
        double xs = y < 0 ? -creal(z) : creal(z); // compute for -z if y < 0
        if (x + ya > 4000) { // nu <= 2
            if (x + ya > 1e7) { // nu == 1, w(z) = i/sqrt(pi) / z
                // scale to avoid overflow
                if (x > ya) {
                    faddeeva_algorithm += 1;
                    double yax = ya / xs; 
                    faddeeva_algorithm = 100;
                    double denom = ispi / (xs + yax*ya);
                    ret = C(denom*yax, denom);
                }
                else if (isinf(ya)) {
                    faddeeva_algorithm += 2;
                    return ((isnan(x) || y < 0) 
                            ? C(NaN,NaN) : C(0,0));
                }
                else {
                    faddeeva_algorithm += 3;
                    double xya = xs / ya;
                    double denom = ispi / (xya*xs + ya);
                    ret = C(denom, denom*xya);
                }
            }
            else { // nu == 2, w(z) = i/sqrt(pi) * z / (z*z - 0.5)
                faddeeva_algorithm += 4;
                double dr = xs*xs - ya*ya - 0.5, di = 2*xs*ya;
                double denom = ispi / (dr*dr + di*di);
                ret = C(denom * (xs*di-ya*dr), denom * (xs*dr+ya*di));
            }
        }
        else { // compute nu(z) estimate and do general continued fraction
            faddeeva_algorithm += 5;
            const double c0=3.9, c1=11.398, c2=0.08254, c3=0.1421, c4=0.2023; // fit
            double nu = floor(c0 + c1 / (c2*x + c3*ya + c4));
            double wr = xs, wi = ya;
            for (nu = 0.5 * (nu - 1); nu > 0.4; nu -= 0.5) {
                // w <- z - nu/w:
                double denom = nu / (wr*wr + wi*wi);
                wr = xs - wr * denom;
                wi = ya + wi * denom;
            }
            { // w(z) = i/sqrt(pi) / w:
                double denom = ispi / (wr*wr + wi*wi);
                ret = C(denom*wi, denom*wr);
            }
        }
        if (y < 0) {
            faddeeva_algorithm += 10;
            // use w(z) = 2.0*exp(-z*z) - w(-z), 
            // but be careful of overflow in exp(-z*z) 
            //                                = exp(-(xs*xs-ya*ya) -2*i*xs*ya) 
            return 2.0*cexp(C((ya-xs)*(xs+ya), 2*xs*y)) - ret;
        }
        else
            return ret;
    }

    /* Note: The test that seems to be suggested in the paper is x <
       sqrt(-log(DBL_MIN)), about 26.6, since otherwise exp(-x^2)
       underflows to zero and sum1,sum2,sum4 are zero.  However, long
       before this occurs, the sum1,sum2,sum4 contributions are
       negligible in double precision; I find that this happens for x >
       about 6, for all y.  On the other hand, I find that the case
       where we compute all of the sums is faster (at least with the
       precomputed expa2n2 table) until about x=10.  Furthermore, if we
       try to compute all of the sums for x > 20, I find that we
       sometimes run into numerical problems because underflow/overflow
       problems start to appear in the various coefficients of the sums,
       below.  Therefore, we use x < 10 here. */
    else if (x < 10) {

        faddeeva_algorithm = 200;

        double prod2ax = 1, prodm2ax = 1;
        double expx2;

        if (isnan(y)) {
            faddeeva_algorithm += 99;
            return C(y,y);
        }

        if (x < 5e-4) { // compute sum4 and sum5 together as sum5-sum4
                        // This special case is needed for accuracy.
            faddeeva_algorithm += 1;
            const double x2 = x*x;
            expx2 = 1 - x2 * (1 - 0.5*x2); // exp(-x*x) via Taylor
            // compute exp(2*a*x) and exp(-2*a*x) via Taylor, to double precision
            const double ax2 = 1.036642960860171859744*x; // 2*a*x
            const double exp2ax =
                1 + ax2 * (1 + ax2 * (0.5 + 0.166666666666666666667*ax2));
            const double expm2ax =
                1 - ax2 * (1 - ax2 * (0.5 - 0.166666666666666666667*ax2));
		int n;
            for (n = 1; 1; ++n) {
                ++faddeeva_nofterms;
                const double coef = expa2n2[n-1] * expx2 / (a2*(n*n) + y*y);
                prod2ax *= exp2ax;
                prodm2ax *= expm2ax;
                sum1 += coef;
                sum2 += coef * prodm2ax;
                sum3 += coef * prod2ax;
          
                // really = sum5 - sum4
                sum5 += coef * (2*a) * n * sinh_taylor((2*a)*n*x);
          
                // test convergence via sum3
                if (coef * prod2ax < relerr * sum3) break;
            }
        }
        else { // x > 5e-4, compute sum4 and sum5 separately
            faddeeva_algorithm += 2;
            expx2 = exp(-x*x);
            const double exp2ax = exp((2*a)*x), expm2ax = 1 / exp2ax;
	    int n;
            for (n = 1; 1; ++n) {
                ++faddeeva_nofterms;
                const double coef = expa2n2[n-1] * expx2 / (a2*(n*n) + y*y);
                prod2ax *= exp2ax;
                prodm2ax *= expm2ax;
                sum1 += coef;
                sum2 += coef * prodm2ax;
                sum4 += (coef * prodm2ax) * (a*n);
                sum3 += coef * prod2ax;
                sum5 += (coef * prod2ax) * (a*n);
                // test convergence via sum5, since this sum has the slowest decay
                if ((coef * prod2ax) * (a*n) < relerr * sum5) break;
            }
        }
        const double expx2erfcxy = // avoid spurious overflow for large negative y
            y > -6 // for y < -6, erfcx(y) = 2*exp(y*y) to double precision
            ? expx2*erfcx(y) : 2*exp(y*y-x*x);
        if (y > 5) { // imaginary terms cancel
            faddeeva_algorithm += 10;
            const double sinxy = sin(x*y);
            ret = (expx2erfcxy - c*y*sum1) * cos(2*x*y)
                + (c*x*expx2) * sinxy * sinc(x*y, sinxy);
        }
        else {
            faddeeva_algorithm += 20;
            double xs = creal(z);
            const double sinxy = sin(xs*y);
            const double sin2xy = sin(2*xs*y), cos2xy = cos(2*xs*y);
            const double coef1 = expx2erfcxy - c*y*sum1;
            const double coef2 = c*xs*expx2;
            ret = C(coef1 * cos2xy + coef2 * sinxy * sinc(xs*y, sinxy),
                    coef2 * sinc(2*xs*y, sin2xy) - coef1 * sin2xy);
        }
    }
    else { // x large: only sum3 & sum5 contribute (see above note)    

        faddeeva_algorithm = 300;

        if (isnan(x))
            return C(x,x);
        if (isnan(y))
            return C(y,y);

        ret = exp(-x*x); // |y| < 1e-10, so we only need exp(-x*x) term
        // (round instead of ceil as in original paper; note that x/a > 1 here)
        double n0 = floor(x/a + 0.5); // sum in both directions, starting at n0
        double dx = a*n0 - x;
        sum3 = exp(-dx*dx) / (a2*(n0*n0) + y*y);
        sum5 = a*n0 * sum3;
        double exp1 = exp(4*a*dx), exp1dn = 1;
        int dn;
        for (dn = 1; n0 - dn > 0; ++dn) { // loop over n0-dn and n0+dn terms
            double np = n0 + dn, nm = n0 - dn;
            double tp = exp(-sqr(a*dn+dx));
            double tm = tp * (exp1dn *= exp1); // trick to get tm from tp
            tp /= (a2*(np*np) + y*y);
            tm /= (a2*(nm*nm) + y*y);
            sum3 += tp + tm;
            sum5 += a * (np * tp + nm * tm);
            if (a * (np * tp + nm * tm) < relerr * sum5) goto finish;
        }
        while (1) { // loop over n0+dn terms only (since n0-dn <= 0)
            double np = n0 + dn++;
            double tp = exp(-sqr(a*dn+dx)) / (a2*(np*np) + y*y);
            sum3 += tp;
            sum5 += a * np * tp;
            if (a * np * tp < relerr * sum5) goto finish;
        }
    }
finish:
    return ret + C((0.5*c)*y*(sum2+sum3), 
                   (0.5*c)*copysign(sum5-sum4, creal(z)));
} // w_of_z


==> anc/src/option_parser.c <==
#include "option_parser.h"
#include <stdio.h>
#include <dlfcn.h>
#include <strings.h> 
#include <stdlib.h> 
#include "Spectrum.h"

char* ParticleName(int pdgCode)
{
 if(pdgCode==Proton)return "Proton";
 if(pdgCode==Neutron)return "Neutron";
 if(pdgCode==SigmaPlus)return "SigmaPlus";
 if(pdgCode==SigmaMinus)return "SigmaMinus";
 if(pdgCode==SigmaZero)return "SigmaZero";
 if(pdgCode==Lambda)return "Lambda";
 if(pdgCode==EPlus)return "EPlus";
 if(pdgCode==EMinus)return "EMinus";
 if(pdgCode==MuPlus)return "MuPlus";
 if(pdgCode==MuMinus)return "MuMinus";
 if(pdgCode==NuMu)return "NuMu";
 if(pdgCode==NuMuBar)return "NuMuBar";
 if(pdgCode==NuE)return "NuE";
 if(pdgCode==NuEBar)return "NuEBar";
 if(pdgCode==PiPlus)return "PiPlus";
 if(pdgCode==PiMinus)return "PiMinus";
 if(pdgCode==PiZero)return "PiZero";
 if(pdgCode==KPlus)return "KPlus";
 if(pdgCode==KMinus)return "KMinus";
 if(pdgCode==KZeroL)return "KZeroL";
 if(pdgCode==KZeroS)return "KZeroS";
 if(pdgCode==Eta)return "Eta";
}

int option_parser(char* opt)
{
 if( (!strcasecmp(opt, "Proton") ) || atoi(opt)==Proton)return Proton;
 if( (!strcasecmp(opt, "Neutron") ) || atoi(opt)==Neutron)return Neutron;
 if( (!strcasecmp(opt, "Lambda") ) || atoi(opt)==Lambda)return Lambda;
 if( (!strcasecmp(opt, "SigmaPlus") ) || atoi(opt)==SigmaPlus)return SigmaPlus;
 if( (!strcasecmp(opt, "SigmaMinus") ) || atoi(opt)==SigmaMinus)return SigmaMinus;
 if( (!strcasecmp(opt, "SigmaZero") ) || atoi(opt)==SigmaZero)return SigmaZero;
 if( (!strcasecmp(opt, "EMinus") ) || atoi(opt)==EMinus)return EMinus;
 if( (!strcasecmp(opt, "EPlus") ) || atoi(opt)==EPlus)return EPlus;
 if( (!strcasecmp(opt, "NuE") ) || atoi(opt)==NuE)return NuE;
 if( (!strcasecmp(opt, "NuEBar") ) || atoi(opt)==NuEBar)return NuEBar;
 if( (!strcasecmp(opt, "NuMu") ) || atoi(opt)==NuMu)return NuMu;
 if( (!strcasecmp(opt, "NuMuBar") ) || atoi(opt)==NuMuBar)return NuMuBar;
 if( (!strcasecmp(opt, "MuMinus") ) || atoi(opt)==MuMinus)return MuMinus;
 if( (!strcasecmp(opt, "MuPlus") ) || atoi(opt)==MuPlus)return MuPlus;
 if( (!strcasecmp(opt, "PiPlus") ) || atoi(opt)==PiPlus)return PiPlus;
 if( (!strcasecmp(opt, "PiMinus") ) || atoi(opt)==PiMinus)return PiMinus;
 if( (!strcasecmp(opt, "PiZero") ) || atoi(opt)==PiZero)return PiZero;
 if( (!strcasecmp(opt, "KZeroL") ) || atoi(opt)==KZeroL)return KZeroL;
 if( (!strcasecmp(opt, "KZeroS") ) || atoi(opt)==KZeroS)return KZeroS;
 if( (!strcasecmp(opt, "KPlus") ) || atoi(opt)==KPlus)return KPlus;
 if( (!strcasecmp(opt, "KMinus") ) || atoi(opt)==KMinus)return KMinus;
 if( (!strcasecmp(opt, "Eta") ) || atoi(opt)==Eta)return Eta;
}

int is_known_process(struct process* p)
{
//BEGIN analyze user input
if(p->target != Proton && p->target != Neutron)
{
 fprintf(stderr,"As of now, target should be either proton [PDG code %d] or Neutron [PDG code %d]\n", Proton, Neutron);
 return 0;
}

switch(p->projectile)
{
 case NuMu:break;
 case NuMuBar:break;
 case NuE: fprintf(stderr,"Replaced initial state ν_e with ν_μ--for virtualities in question neutrino mass is negligible\n");p->projectile=NuMu;break;
 case NuEBar: fprintf(stderr,"Replaced initial state \\bar{ν}_e with \\bar{ν}_μ--for virtualities in question neutrino mass is negligible\n");p->projectile=NuMuBar;break;
 default:
  fprintf(stderr,"As of now, I expect that projectile should be either neutrino or antineutrino\n");return 0;
}

switch(p->finalMeson)
{
 case PiPlus:break;
 case PiMinus:break;
 case PiZero:break;
 case KPlus:break;
 case KMinus:break;
 case KZeroL:break;
 case KZeroS:break;
 case Eta:break;
 default:
  fprintf(stderr,"As of now, I expect that produced meson should be from the lowest pseudoscalar octet (π, K, η)\n");return 0;
}

switch(p->finalBaryon)
{
 case Proton:break;
 case Neutron:break;
 case SigmaPlus:break;
 case SigmaMinus:break;
 case SigmaZero:break;
 case Lambda:break;
 default:
  fprintf(stderr,"As of now, I expect that produced baryon should be from the lowest octet with strangenes S<2 (p, n, Σ+, Σ-, Σ0, Λ)\n");return 0;
}

switch(p->finalLepton)
{
 case NuMu:break;
 case NuMuBar:break;
 case MuMinus:break;
 case MuPlus:break;
 case NuE: fprintf(stderr,"Replaced final state ν_e with ν_μ--for virtualities in question neutrino mass is negligible\n");p->projectile=NuMu;break;
 case NuEBar: fprintf(stderr,"Replaced final state \\bar{ν}_e with \\bar{ν}_μ--for virtualities in question neutrino mass is negligible\n");p->projectile=NuMuBar;break;
 case EMinus: fprintf(stderr,"Replaced final state electron with μ-: for virtualities in question lepton mass is negligible\n");p->projectile=MuMinus;break;
 case EPlus: fprintf(stderr,"Replaced final state positron with μ+: for virtualities in question lepton mass is negligible\n");p->projectile=MuMinus;break;
 default:
  fprintf(stderr,"As of now, I expect that final lepton should be ν_μ, ν_e, \\bar{ν}_μ, \\bar{ν}_e, e or μ\n");return 0;
}
if(p->projectile == - p->finalLepton)
{
  fprintf(stderr,"As of now, I don't study neutrino oscillations--only interactions with hadrons\n");return 0;
}


//END analyze user input
return 1;
}

int load_GPD(char* libGPD, AbstractGPD* g)
{
    if(!libGPD)
    {
     fprintf(stderr, "Please point to GPD file with option -g\n");
    }
    else
     fprintf(stderr, "Using GPD file=%s\n", libGPD);
    char* error;
    void *handle = dlopen(libGPD, RTLD_LAZY);
    if (!handle) {
        fprintf(stderr, "%s\n", dlerror());
        return 0;
    }
    dlerror();    /* Clear any existing error */

    /* Writing: extGPD = (double (*)(double)) dlsym(handle, "ExternalGPD");
       would seem more natural, but the C99 standard leaves
       casting from "void *" to a function pointer undefined.
       The assignment used below is the POSIX.1-2003 (Technical
       Corrigendum 1) workaround; see the Rationale for the
       POSIX specification of dlsym(). */

    *(void **) (g) = dlsym(handle, "ExternalGPD");


    if ((error = dlerror()) != NULL)  {
        fprintf(stderr, "%s\n", error);
        return 0;
    }
return 1;
}

///same as above, differs just with messages and name of function which is loaded
int load_Spectrum(char* libSpectrum, SpectrumFunction* g)
{
    if(!libSpectrum)
    {
     fprintf(stderr, "Please point to spectrum file with option -S\n");
    }
    else
     fprintf(stderr, "Using Spectrum file=%s\n", libSpectrum);
    char* error;
    void *handle = dlopen(libSpectrum, RTLD_LAZY);
    if (!handle) {
        fprintf(stderr, "%s\n", dlerror());
        return 0;
    }
    dlerror();    /* Clear any existing error */

    /* Writing: extGPD = (double (*)(double)) dlsym(handle, "ExternalGPD");
       would seem more natural, but the C99 standard leaves
       casting from "void *" to a function pointer undefined.
       The assignment used below is the POSIX.1-2003 (Technical
       Corrigendum 1) workaround; see the Rationale for the
       POSIX specification of dlsym(). */

    *(void **) (g) = dlsym(handle, "Spectrum");


    if ((error = dlerror()) != NULL)  {
        fprintf(stderr, "%s\n", error);
        return 0;
    }
return 1;
}
